Threshold Corrections in Heterotic String Theory from Conformal Perturbation Theory

We use conformal perturbation theory to compute one-loop threshold corrections to the K\"ahler potential of the heterotic string. For this we consider the theory compactified at the Gepner point of the quintic, that is at a highly stringy point of its moduli space. To obtain the corrections, we compute how the weights of the lightest states of the worldsheet theory shift at second order in conformal perturbation theory. This approach can be used to obtain the one-loop correction to all orders in $\alpha'$.

==> 4ptCorrelators.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    544832,      13848]
NotebookOptionsPosition[    517008,      13447]
NotebookOutlinePosition[    517408,      13463]
CellTagsIndexPosition[    517365,      13460]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Correlation Functions", "Section",
 CellChangeTimes->{{3.9386971343061914`*^9, 3.9386971377813225`*^9}, {
  3.9393115159993577`*^9, 3.9393115164267693`*^9}, {3.9955414296822186`*^9, 
  3.995541436228995*^9}},ExpressionUUID->"3a039cdb-ca06-47cf-8537-\
a312d52a5d45"],

Cell[CellGroupData[{

Cell["Definitions", "Subsection",
 CellChangeTimes->{{3.936188389026161*^9, 
  3.9361883925412016`*^9}},ExpressionUUID->"12e7508b-7bda-4ba9-a8a6-\
a153f2795e83"],

Cell[CellGroupData[{

Cell["ZF functions", "Subsubsection",
 CellChangeTimes->{{3.9512200263953094`*^9, 
  3.9512200338757906`*^9}},ExpressionUUID->"e564d9bd-387d-4609-8388-\
d133d718bc0f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"j", ",", "m", ",", "mb", ",", "x", ",", "z"}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9392941881419964`*^9, 3.9392941915471835`*^9}, {
  3.9392945211882*^9, 3.939294521329849*^9}, {3.939294602438897*^9, 
  3.939294623185857*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"a8a017bb-c226-48b7-af03-f1603b889ea9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"k", "=", "3"}], ";"}]], "Input",
 CellChangeTimes->{{3.9392941761261616`*^9, 3.9392941774398146`*^9}, {
  3.939311517953464*^9, 3.939311518032065*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"d18f2801-33cd-4b70-827b-32bb1e2aadd1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"a", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"k", "+", 
      RowBox[{"3", "/", "2"}], "+", 
      RowBox[{"j", "[", "3", "]"}], "-", 
      RowBox[{"j", "[", "2", "]"}], "-", 
      RowBox[{"j", "[", "4", "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"k", "+", "2"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"j", "[", "3", "]"}], "+", 
      RowBox[{"j", "[", "4", "]"}], "-", 
      RowBox[{"j", "[", "2", "]"}], "+", 
      RowBox[{"1", "/", "2"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"k", "+", "2"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"k", "+", "1", "-", 
      RowBox[{"2", 
       RowBox[{"j", "[", "2", "]"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"k", "+", "2"}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.935668465958497*^9, 3.935668537184255*^9}, {
  3.939294182369325*^9, 3.939294222982918*^9}, {3.939294277331729*^9, 
  3.939294280086464*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"2d3c657b-8417-40af-a318-df135b829e6e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]", "[", "i_", "]"}], ":=", 
   RowBox[{
    RowBox[{"j", "[", "i", "]"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"j", "[", "i", "]"}], "+", "1"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"k", "+", "2"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]j", "[", "j_", "]"}], ":=", 
   RowBox[{"j", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"j", "+", "1"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"k", "+", "2"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AFZ", "[", "i_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Binomial", "[", 
        RowBox[{
         RowBox[{"2", 
          RowBox[{"j", "[", "i", "]"}]}], ",", 
         RowBox[{
          RowBox[{"j", "[", "i", "]"}], "+", 
          RowBox[{"m", "[", "i", "]"}]}]}], "]"}], 
       RowBox[{"Binomial", "[", 
        RowBox[{
         RowBox[{"2", 
          RowBox[{"j", "[", "i", "]"}]}], ",", 
         RowBox[{
          RowBox[{"j", "[", "i", "]"}], "+", 
          RowBox[{"mb", "[", "i", "]"}]}]}], "]"}]}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], ")"}]}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"j", "[", "i", "]"}], "+", 
       RowBox[{"m", "[", "i", "]"}]}], ")"}], "!"}]}], "/", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"j", "[", "i", "]"}], "+", 
      RowBox[{"mb", "[", "i", "]"}]}], ")"}], 
    "!"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"x", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"x", "[", "i", "]"}], "-", 
    RowBox[{"x", "[", "j", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"z", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"z", "[", "i", "]"}], "-", 
    RowBox[{"z", "[", "j", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"xb", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "/.", 
    RowBox[{"x", "->", "xb"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"zb", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"z", "[", 
     RowBox[{"i", ",", "j"}], "]"}], "/.", 
    RowBox[{"z", "->", "zb"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"xc", "=", 
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"1", ",", "2"}], "]"}], 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "4"}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "4"}], "]"}], 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "2"}], "]"}]}], ")"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Nu]1", "=", 
   RowBox[{
    RowBox[{"-", "2"}], 
    RowBox[{"\[CapitalDelta]", "[", "1", "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Nu]2", "=", 
   RowBox[{
    RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "-", 
    RowBox[{"\[CapitalDelta]", "[", "2", "]"}], "+", 
    RowBox[{"\[CapitalDelta]", "[", "3", "]"}], "-", 
    RowBox[{"\[CapitalDelta]", "[", "4", "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Nu]3", "=", 
   RowBox[{
    RowBox[{"\[CapitalDelta]", "[", "1", "]"}], "+", 
    RowBox[{"\[CapitalDelta]", "[", "2", "]"}], "-", 
    RowBox[{"\[CapitalDelta]", "[", "3", "]"}], "-", 
    RowBox[{"\[CapitalDelta]", "[", "4", "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Nu]4", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"\[CapitalDelta]", "[", "1", "]"}]}], "-", 
    RowBox[{"\[CapitalDelta]", "[", "2", "]"}], "-", 
    RowBox[{"\[CapitalDelta]", "[", "3", "]"}], "+", 
    RowBox[{"\[CapitalDelta]", "[", "4", "]"}]}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.9392943943236713`*^9, 3.9392945970800467`*^9}, {
   3.9392946283324757`*^9, 3.93929471934584*^9}, {3.9392947601648874`*^9, 
   3.9392948239889803`*^9}, {3.939310971647478*^9, 3.9393110283750978`*^9}, {
   3.939311094338536*^9, 3.9393111446387997`*^9}, {3.942838746779641*^9, 
   3.942838756523487*^9}, {3.942849772878574*^9, 3.9428498398248124`*^9}, {
   3.942849886904378*^9, 3.9428499210404234`*^9}, {3.942850017069333*^9, 
   3.942850017871447*^9}, {3.9609212136951265`*^9, 3.9609212254210386`*^9}, 
   3.99554137198866*^9},
 CellLabel->"In[6]:=",ExpressionUUID->"ebca5fc8-0ea4-4ff3-bdd1-a35b4b86cf64"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"positions", " ", "z1"}], ",", "z2", ",", "z3", ",", 
    RowBox[{"z4", " ", "in", " ", "ZF"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"ZFTable", "=", 
     RowBox[{"{", 
      RowBox[{"1", ",", "zInf", ",", "Z", ",", "0"}], "}"}]}], ";"}], "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ZFTable", "=", 
     RowBox[{"{", 
      RowBox[{"zInf", ",", "0", ",", "1", ",", "Z"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ZFTableb", "=", 
     RowBox[{"ZFTable", "/.", 
      RowBox[{"Z", "->", "Zb"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.9512555838929005`*^9, 3.9512555897318807`*^9}, {
  3.9512556227482557`*^9, 3.9512556509471536`*^9}, {3.9512556827500772`*^9, 
  3.9512557023398457`*^9}, {3.951255942758844*^9, 3.9512559887913074`*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"bc1a7aca-56aa-4ede-a8df-e2abda02656d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"hminus", "[", 
    RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Gamma", "[", "b", "]"}], 
    RowBox[{"Gamma", "[", 
     RowBox[{"c", "-", "b"}], "]"}], 
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "-", "c"}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", "c", "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "-", "b"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "b", "-", "c"}], "]"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"hplus", "[", 
    RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{"a", "-", "c", "+", "1"}], "]"}], 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "-", "a"}], "]"}], 
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{"c", "-", "1"}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"2", "-", "c"}], "]"}], 
       RowBox[{"Gamma", "[", "a", "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"c", "-", "a"}], "]"}]}], ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9386971656398416`*^9, 3.938697330313854*^9}, {
  3.9392943156423454`*^9, 3.939294343320739*^9}, {3.9442223958225794`*^9, 
  3.9442224079255433`*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"5880cefa-4034-47cd-98c0-10a91d7578ec"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"P", "[", 
    RowBox[{"j_", ",", "kk_"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"j", "==", "0"}], ",", "1", ",", 
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"n", "/", 
          RowBox[{"(", 
           RowBox[{"kk", "+", "2"}], ")"}]}], "]"}], "/", 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "-", 
          RowBox[{"n", "/", 
           RowBox[{"(", 
            RowBox[{"kk", "+", "2"}], ")"}]}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "j"}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NSquare", "[", 
    RowBox[{"j1_", ",", "j2_", ",", "j3_", ",", "j4_", ",", "kk_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"j", "=", 
       RowBox[{"{", 
        RowBox[{"j1", ",", "j2", ",", "j3", ",", "j4"}], "}"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Return", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Gamma", "[", 
            RowBox[{"1", "/", 
             RowBox[{"(", 
              RowBox[{"kk", "+", "2"}], ")"}]}], "]"}], "/", 
           RowBox[{"Gamma", "[", 
            RowBox[{"1", "-", 
             RowBox[{"1", "/", 
              RowBox[{"(", 
               RowBox[{"kk", "+", "2"}], ")"}]}]}], "]"}]}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", "j1"}], "+", "2"}], ")"}]}], "*", 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "j1"}], "+", "1"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"kk", "+", "2"}], ")"}]}]}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{"P", "[", 
           RowBox[{
            RowBox[{"j1", "+", "j2", "+", "j3", "+", "j4", "+", "1"}], ",", 
            "kk"}], "]"}], "^", "2"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "j1"}], "+", "1"}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"kk", "+", "2"}], ")"}]}], "]"}], 
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{
              RowBox[{"2", "j1"}], ",", "kk"}], "]"}], "^", "2"}]}], ")"}]}], 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Gamma", "[", 
            RowBox[{"1", "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", 
                 RowBox[{"j", "[", 
                  RowBox[{"[", "n", "]"}], "]"}]}], "+", "1"}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"kk", "+", "2"}], ")"}]}]}], "]"}], 
           RowBox[{
            RowBox[{
             RowBox[{"P", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "j1"}], "+", "j2", "+", "j3", "+", "j4", "-", 
                RowBox[{"2", 
                 RowBox[{"j", "[", 
                  RowBox[{"[", "n", "]"}], "]"}]}]}], ",", "kk"}], "]"}], "^",
              "2"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Gamma", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", 
                   RowBox[{"j", "[", 
                    RowBox[{"[", "n", "]"}], "]"}]}], "+", "1"}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{"kk", "+", "2"}], ")"}]}], "]"}], 
              RowBox[{
               RowBox[{"P", "[", 
                RowBox[{
                 RowBox[{"2", 
                  RowBox[{"j", "[", 
                   RowBox[{"[", "n", "]"}], "]"}]}], ",", "kk"}], "]"}], "^", 
               "2"}]}], ")"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "2", ",", "4"}], "}"}]}], "]"}]}], "]"}], 
      ";"}]}], "\[IndentingNewLine]", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9386976657945385`*^9, 3.938698062784301*^9}, {
   3.9399012484280233`*^9, 3.9399013323408847`*^9}, {3.9399067068191996`*^9, 
   3.9399067357351255`*^9}, {3.9399073816522865`*^9, 
   3.9399073841728096`*^9}, {3.9442211971750364`*^9, 3.9442211986055017`*^9}, 
   3.944221393656348*^9, {3.9442214952383337`*^9, 3.9442215186485023`*^9}, 
   3.9442215847864876`*^9, {3.9442216819066916`*^9, 3.944221682441521*^9}, {
   3.944221792137451*^9, 3.944221811318182*^9}, {3.94422203444443*^9, 
   3.944222082202463*^9}, {3.95027830879499*^9, 3.950278325520508*^9}, {
   3.950278745150474*^9, 3.950278770726797*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"9e7ad042-4a2b-4529-80df-2f5d884ddbfa"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Pt", "[", "l_", "]"}], ":=", 
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", 
        RowBox[{"p", "/", 
         RowBox[{"(", 
          RowBox[{"k", "+", "2"}], ")"}]}]}], "]"}], "/", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "-", 
        RowBox[{"p", "/", 
         RowBox[{"(", 
          RowBox[{"k", "+", "2"}], ")"}]}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", "1", ",", "l"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]", "[", "l_", "]"}], ":=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"l", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"l", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "+", "1"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"l", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "+", "1"}], ")"}], 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "+", "3"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"k", "+", "2"}], ")"}]}], "]"}], "/", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "+", "1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"k", "+", "2"}], ")"}]}], "]"}]}], "*", 
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"l", "[", 
              RowBox[{"[", "p", "]"}], "]"}], "+", "1"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"k", "+", "2"}], ")"}]}]}], "]"}], "/", 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"l", "[", 
              RowBox[{"[", "p", "]"}], "]"}], "+", "1"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"k", "+", "2"}], ")"}]}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "1", ",", "3"}], "}"}]}], "]"}], 
     RowBox[{
      RowBox[{"Pt", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"l", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "+", 
           RowBox[{"l", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "+", 
           RowBox[{"l", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], ")"}], "/", "2"}], "+", "1"}], 
       "]"}], "^", "2"}], 
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Pt", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"l", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "+", 
              RowBox[{"l", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "+", 
              RowBox[{"l", "[", 
               RowBox[{"[", "3", "]"}], "]"}]}], ")"}], "/", "2"}], "-", 
           RowBox[{"l", "[", 
            RowBox[{"[", "p", "]"}], "]"}]}], "]"}], "^", "2"}], "/", 
        RowBox[{
         RowBox[{"Pt", "[", 
          RowBox[{"l", "[", 
           RowBox[{"[", "p", "]"}], "]"}], "]"}], "^", "2"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"p", ",", "1", ",", "3"}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Cmm", "[", 
    RowBox[{"l_", ",", "m_", ",", "mb_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"ThreeJSymbol", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"l", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "/", "2"}], ",", 
        RowBox[{
         RowBox[{"m", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "/", "2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"l", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "/", "2"}], ",", 
        RowBox[{
         RowBox[{"m", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "/", "2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"l", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "/", "2"}], ",", 
        RowBox[{
         RowBox[{"m", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "/", "2"}]}], "}"}]}], "]"}], 
    RowBox[{"ThreeJSymbol", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"l", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "/", "2"}], ",", 
        RowBox[{
         RowBox[{"mb", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "/", "2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"l", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "/", "2"}], ",", 
        RowBox[{
         RowBox[{"mb", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "/", "2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"l", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "/", "2"}], ",", 
        RowBox[{
         RowBox[{"mb", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "/", "2"}]}], "}"}]}], "]"}], 
    RowBox[{"\[Rho]", "[", 
     RowBox[{"l", "/", "2"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.943965933664092*^9, 3.9439659729781575`*^9}, {
  3.943966005010377*^9, 3.943966096673961*^9}, {3.943966135512953*^9, 
  3.943966138307166*^9}, {3.9439661719377003`*^9, 3.943966528002141*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"2b0954e7-664f-4d87-ba9f-a4a5acfd8012"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CmmZF", "[", 
     RowBox[{"j_", ",", "m_", ",", "mb_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"G", ",", "i"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"G", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"NSquare", "[", 
           RowBox[{"0", ",", 
            RowBox[{"j", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"j", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", 
            RowBox[{"j", "[", 
             RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "2"}], "]"}], 
            RowBox[{"xb", "[", 
             RowBox[{"1", ",", "2"}], "]"}]}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"j", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "+", 
            RowBox[{"j", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "-", 
            RowBox[{"j", "[", 
             RowBox[{"[", "3", "]"}], "]"}]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"1", ",", "3"}], "]"}], 
            RowBox[{"xb", "[", 
             RowBox[{"1", ",", "3"}], "]"}]}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"j", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "+", 
            RowBox[{"j", "[", 
             RowBox[{"[", "3", "]"}], "]"}], "-", 
            RowBox[{"j", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "3"}], "]"}], 
            RowBox[{"xb", "[", 
             RowBox[{"2", ",", "3"}], "]"}]}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"j", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "+", 
            RowBox[{"j", "[", 
             RowBox[{"[", "3", "]"}], "]"}], "-", 
            RowBox[{"j", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "<=", "3"}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"G", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Binomial", "[", 
               RowBox[{
                RowBox[{"2", 
                 RowBox[{"j", "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"m", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "+", 
                 RowBox[{"j", "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}]}], "]"}], 
              RowBox[{"Binomial", "[", 
               RowBox[{
                RowBox[{"2", 
                 RowBox[{"j", "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}], ",", 
                RowBox[{
                 RowBox[{"mb", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "+", 
                 RowBox[{"j", "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}]}], "]"}]}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "/", "2"}], ")"}]}], 
           RowBox[{"SeriesCoefficient", "[", 
            RowBox[{"G", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"x", "[", "i", "]"}], ",", "0", ",", 
               RowBox[{
                RowBox[{"j", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "+", 
                RowBox[{"m", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"xb", "[", "i", "]"}], ",", "0", ",", 
               RowBox[{
                RowBox[{"j", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "+", 
                RowBox[{"mb", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}]}], "}"}]}], "]"}]}]}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", "G", "]"}], ";"}]}], "\[IndentingNewLine]", 
     "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.9442253838052044`*^9, 3.9442254580316906`*^9}, {
  3.944225689872302*^9, 3.9442259297903013`*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"9eba3844-44a5-46c9-ad09-5512207eba5d"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["SU(2) correlators ", "Subsection",
 CellChangeTimes->{{3.9423369759448786`*^9, 3.9423369793578205`*^9}, {
   3.960919100683347*^9, 3.960919106648823*^9}, 
   3.9955413438686604`*^9},ExpressionUUID->"d43ee58b-e403-4567-a39f-\
d92c4b67621f"],

Cell[CellGroupData[{

Cell["3pt Functions", "Subsubsection",
 CellChangeTimes->{{3.9609196436838675`*^9, 
  3.960919647056632*^9}},ExpressionUUID->"376991c3-1cb8-4ab9-bcca-\
bba9d0b7064b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"C3pt", "[", 
    RowBox[{"j1_", ",", "j2_", ",", "j3_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"jset", "=", 
       RowBox[{"Sort", "[", 
        RowBox[{"{", 
         RowBox[{"j1", ",", "j2", ",", "j3"}], "}"}], "]"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"Return", "[", 
       RowBox[{"C3ptOrd", "[", 
        RowBox[{
         RowBox[{"jset", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"jset", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"jset", "[", 
          RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "]"}], ";"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.960983480745488*^9, 3.9609835627602205`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"83d0cbbd-8be4-4c17-93c1-f0df35dba871"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"C3ptOrd", "[", 
    RowBox[{"0", ",", "j1_", ",", "j2_"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"j1", "==", "j2"}], ",", "1", ",", "0"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"C3ptOrd", "[", 
    RowBox[{"j_", ",", 
     RowBox[{
      RowBox[{"k", "/", "2"}], "-", "j_"}], ",", 
     RowBox[{"k", "/", "2"}]}], "]"}], ":=", "1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"C3ptOrd", "[", 
    RowBox[{
     RowBox[{"1", "/", "2"}], ",", 
     RowBox[{"1", "/", "2"}], ",", "1"}], "]"}], ":=", 
   RowBox[{"Sqrt", "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{"-", 
         FractionBox["2", 
          RowBox[{"2", "+", "k"}]]}], "]"}], "2"], " ", 
      RowBox[{"Gamma", "[", 
       FractionBox["1", 
        RowBox[{"2", "+", "k"}]], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       FractionBox["3", 
        RowBox[{"2", "+", "k"}]], "]"}]}], 
     RowBox[{"3", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", 
        FractionBox["3", 
         RowBox[{"2", "+", "k"}]]}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", "+", "k"}]]}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox["2", 
         RowBox[{"2", "+", "k"}]], "]"}], "2"]}]], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"C3ptOrd", "[", 
     RowBox[{"1", ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k", "-", "1"}], ")"}], "/", "2"}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k", "-", "1"}], ")"}], "/", "2"}]}], "]"}], ":=", 
    RowBox[{"Sqrt", "[", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{"-", 
          FractionBox["2", 
           RowBox[{"2", "+", "k"}]]}], "]"}], "2"], " ", 
       RowBox[{"Gamma", "[", 
        FractionBox["1", 
         RowBox[{"2", "+", "k"}]], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        FractionBox["3", 
         RowBox[{"2", "+", "k"}]], "]"}]}], 
      RowBox[{"3", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"-", 
         FractionBox["3", 
          RowBox[{"2", "+", "k"}]]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"2", "+", "k"}]]}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         FractionBox["2", 
          RowBox[{"2", "+", "k"}]], "]"}], "2"]}]], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.9609196481092033`*^9, 3.960919668323919*^9}, {
  3.9609198048754764`*^9, 3.9609198332853193`*^9}, {3.960919921977598*^9, 
  3.9609199530016665`*^9}, {3.960919986172042*^9, 3.9609199898137207`*^9}, {
  3.960920081624279*^9, 3.960920095892254*^9}, {3.960920592370056*^9, 
  3.960920597867238*^9}, {3.9609834952412257`*^9, 3.9609835028570824`*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"f3bd8b98-0b56-40f8-8e8d-3b98fa36ffe2"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Full correlation functions", "Subsubsection",
 CellChangeTimes->{{3.960920844456626*^9, 3.960920848293692*^9}, {
  3.960989412103455*^9, 
  3.9609894123866496`*^9}},ExpressionUUID->"62b123d8-08bd-4728-a89f-\
662ff05e023c"],

Cell["\<\
obtain generating function for 4pt SU(2) 4pt function from truncated function \
as in (5.17)\
\>", "Text",
 CellChangeTimes->{{3.995541163121374*^9, 
  3.995541225272269*^9}},ExpressionUUID->"6561138f-d443-4771-92a1-\
b84a2e79667d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Ux", "[", 
     RowBox[{"0", ",", "0", ",", "j3_", ",", "j4_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"m", ",", "mb", ",", "ret"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"j3", "!=", "j4"}], ",", 
         RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"ret", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"x", "[", "3", "]"}], "-", 
              RowBox[{"x", "[", "4", "]"}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"xb", "[", "3", "]"}], "-", 
              RowBox[{"xb", "[", "4", "]"}]}], ")"}]}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"2", "j3"}], ")"}]}], "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "[", "3", "]"}], "-", 
              RowBox[{"z", "[", "4", "]"}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"zb", "[", "3", "]"}], "-", 
              RowBox[{"zb", "[", "4", "]"}]}], ")"}]}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"2", "j3", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"j3", "+", "1"}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"k", "+", "2"}], ")"}]}]}], ")"}]}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Return", "[", "ret", "]"}], ";"}]}], "\[IndentingNewLine]", 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Ux", "[", 
     RowBox[{"0", ",", "j2_", ",", "j3_", ",", "j4_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"jlist", "=", 
         RowBox[{"Sort", "[", 
          RowBox[{"{", 
           RowBox[{"j2", ",", "j3", ",", "j4"}], "}"}], "]"}]}], ",", "ret"}],
        "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"C3pt", "[", 
         RowBox[{
          RowBox[{"jlist", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"jlist", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", 
          RowBox[{"jlist", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], "-", 
             RowBox[{"x", "[", "3", "]"}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"xb", "[", "2", "]"}], "-", 
             RowBox[{"xb", "[", "3", "]"}]}], ")"}]}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"j2", "+", "j3", "-", "j4"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], "-", 
             RowBox[{"x", "[", "4", "]"}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"xb", "[", "3", "]"}], "-", 
             RowBox[{"xb", "[", "4", "]"}]}], ")"}]}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"j3", "+", "j4", "-", "j2"}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], "-", 
             RowBox[{"x", "[", "4", "]"}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"xb", "[", "2", "]"}], "-", 
             RowBox[{"xb", "[", "4", "]"}]}], ")"}]}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"j2", "+", "j4", "-", "j3"}], ")"}]}], 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"z", "[", "2", "]"}], "-", 
             RowBox[{"z", "[", "3", "]"}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"zb", "[", "2", "]"}], "-", 
             RowBox[{"zb", "[", "3", "]"}]}], ")"}]}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"\[CapitalDelta]j", "[", "j2", "]"}]}], "-", 
           RowBox[{"\[CapitalDelta]j", "[", "j3", "]"}], "+", 
           RowBox[{"\[CapitalDelta]j", "[", "j4", "]"}]}], ")"}]}], 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"z", "[", "3", "]"}], "-", 
             RowBox[{"z", "[", "4", "]"}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"zb", "[", "3", "]"}], "-", 
             RowBox[{"zb", "[", "4", "]"}]}], ")"}]}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"\[CapitalDelta]j", "[", "j3", "]"}]}], "-", 
           RowBox[{"\[CapitalDelta]j", "[", "j4", "]"}], "+", 
           RowBox[{"\[CapitalDelta]j", "[", "j2", "]"}]}], ")"}]}], 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"z", "[", "2", "]"}], "-", 
             RowBox[{"z", "[", "4", "]"}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"zb", "[", "2", "]"}], "-", 
             RowBox[{"zb", "[", "4", "]"}]}], ")"}]}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"\[CapitalDelta]j", "[", "j2", "]"}]}], "-", 
           RowBox[{"\[CapitalDelta]j", "[", "j4", "]"}], "+", 
           RowBox[{"\[CapitalDelta]j", "[", "j3", "]"}]}], ")"}]}], 
        "\[IndentingNewLine]", 
        RowBox[{"Return", "[", "ret", "]"}]}], ";"}]}], "\[IndentingNewLine]",
      "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ux", "[", 
   RowBox[{"j1_", ",", "j2_", ",", "j3_", ",", "j4_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "4"}], "]"}], 
       RowBox[{"xb", "[", 
        RowBox[{"1", ",", "4"}], "]"}]}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{"2", 
       RowBox[{"j", "[", "1", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "4"}], "]"}], 
       RowBox[{"xb", "[", 
        RowBox[{"2", ",", "4"}], "]"}]}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"j", "[", "1", "]"}]}], "+", 
       RowBox[{"j", "[", "2", "]"}], "-", 
       RowBox[{"j", "[", "3", "]"}], "+", 
       RowBox[{"j", "[", "4", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "4"}], "]"}], 
       RowBox[{"xb", "[", 
        RowBox[{"3", ",", "4"}], "]"}]}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"j", "[", "1", "]"}]}], "-", 
       RowBox[{"j", "[", "2", "]"}], "+", 
       RowBox[{"j", "[", "3", "]"}], "+", 
       RowBox[{"j", "[", "4", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "2"}], "]"}], 
       RowBox[{"xb", "[", 
        RowBox[{"3", ",", "2"}], "]"}]}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"j", "[", "1", "]"}], "+", 
       RowBox[{"j", "[", "2", "]"}], "+", 
       RowBox[{"j", "[", "3", "]"}], "-", 
       RowBox[{"j", "[", "4", "]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"z", "[", 
        RowBox[{"1", ",", "4"}], "]"}], 
       RowBox[{"zb", "[", 
        RowBox[{"1", ",", "4"}], "]"}]}], ")"}], "^", "\[Nu]1"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"z", "[", 
        RowBox[{"4", ",", "2"}], "]"}], 
       RowBox[{"zb", "[", 
        RowBox[{"4", ",", "2"}], "]"}]}], ")"}], "^", "\[Nu]2"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"z", "[", 
        RowBox[{"3", ",", "4"}], "]"}], 
       RowBox[{"zb", "[", 
        RowBox[{"3", ",", "4"}], "]"}]}], ")"}], "^", "\[Nu]3"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"z", "[", 
        RowBox[{"3", ",", "2"}], "]"}], 
       RowBox[{"zb", "[", 
        RowBox[{"3", ",", "2"}], "]"}]}], ")"}], "^", "\[Nu]4"}], "*", 
    RowBox[{"U", "[", 
     RowBox[{"j1", ",", "j2", ",", "j3", ",", "j4"}], "]"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"j", "[", "1", "]"}], "->", "j1"}], ",", 
     RowBox[{
      RowBox[{"j", "[", "2", "]"}], "->", "j2"}], ",", 
     RowBox[{
      RowBox[{"j", "[", "3", "]"}], "->", "j3"}], ",", 
     RowBox[{
      RowBox[{"j", "[", "4", "]"}], "->", "j4"}]}], "}"}]}]}]}], "Input",
 CellChangeTimes->{{3.9562300361610155`*^9, 3.95623004809323*^9}, {
  3.9562301525252304`*^9, 3.956230165326458*^9}, {3.956230226577442*^9, 
  3.956230293737611*^9}, {3.9562303283003464`*^9, 3.9562304063611755`*^9}, {
  3.9562304487977324`*^9, 3.9562306808465924`*^9}, {3.956230757153516*^9, 
  3.9562307595972586`*^9}, {3.9609206468394594`*^9, 3.960920740159093*^9}, {
  3.9609208037121763`*^9, 3.9609208263234434`*^9}, {3.960920899581017*^9, 
  3.9609209450864873`*^9}, {3.960920990962936*^9, 3.960921184075736*^9}, {
  3.9609212399637823`*^9, 3.9609213222703686`*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"bd29a143-63ac-448f-a74b-32c52d7c289c"]
}, Closed]],

Cell[CellGroupData[{

Cell["Truncated correlation functions U[j1,j2,j3,j4]:", "Subsubsection",
 CellChangeTimes->{{3.9609208567921*^9, 3.9609208683756905`*^9}, {
  3.960989427188579*^9, 
  3.960989427471083*^9}},ExpressionUUID->"fcae653e-0561-4ee4-b5f5-\
f1304a4a9ac1"],

Cell["\<\
Compute the truncated function as in appendix B. Make sure the different \
cases are called in the right order:\
\>", "Text",
 CellChangeTimes->{{3.9610709542538795`*^9, 3.96107096425775*^9}, {
  3.995541238834247*^9, 
  3.9955412592335143`*^9}},ExpressionUUID->"e805de14-3b72-4093-99fd-\
adf3fe697670"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"U", "[", 
    RowBox[{"j1_", ",", "j2_", ",", "j3_", ",", "j4_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"j4", "==", 
         RowBox[{"k", "/", "2"}]}], ",", 
        RowBox[{"Return", "[", 
         RowBox[{"Ueval1", "[", 
          RowBox[{"j1", ",", "j2", ",", "j3", ",", "j4"}], "]"}], "]"}]}], 
       "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{"Ueval", "[", 
        RowBox[{"j1", ",", "j2", ",", "j3", ",", "j4"}], "]"}], "]"}], 
      ";"}]}], "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9610708689558277`*^9, 3.961070974675435*^9}, 
   3.9610710826477222`*^9},
 CellLabel->"In[36]:=",ExpressionUUID->"a6ac106f-7b87-4b1e-bd77-94bb5c9a0412"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Ueval", "[", 
     RowBox[{
      RowBox[{"1", "/", "2"}], ",", 
      RowBox[{"1", "/", "2"}], ",", "j3_", ",", "j4_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"v1m", ",", "v1p", ",", "v0m", ",", "v0p", ",", "U", ",", 
        RowBox[{"j2", "=", 
         RowBox[{"1", "/", "2"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "conformal", " ", "blocks", " ", "from", " ", "other", " ", 
        "notebook"}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"v1m", "=", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "z"}], ")"}], 
          FractionBox["j3", 
           RowBox[{"2", "+", "k"}]]], " ", 
         SuperscriptBox["z", 
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "-", "j2"}], 
           RowBox[{"2", "+", "k"}]]], " ", 
         RowBox[{"Hypergeometric2F1", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "j2"}], "+", 
             RowBox[{"2", " ", "j3"}], "+", 
             RowBox[{"2", " ", "j4"}]}], 
            RowBox[{"4", "+", 
             RowBox[{"2", " ", "k"}]}]], ",", 
           FractionBox[
            RowBox[{"3", "-", 
             RowBox[{"2", " ", "j2"}], "+", 
             RowBox[{"2", " ", "j3"}], "-", 
             RowBox[{"2", " ", "j4"}], "+", 
             RowBox[{"2", " ", "k"}]}], 
            RowBox[{"4", "+", 
             RowBox[{"2", " ", "k"}]}]], ",", 
           FractionBox[
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "j2"}], "+", "k"}], 
            RowBox[{"2", "+", "k"}]], ",", "z"}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"v1p", "=", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "z"}], ")"}], 
          FractionBox["j3", 
           RowBox[{"2", "+", "k"}]]], " ", 
         SuperscriptBox["z", 
          FractionBox["j2", 
           RowBox[{"2", "+", "k"}]]], " ", 
         RowBox[{"Hypergeometric2F1", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"3", "+", 
             RowBox[{"2", " ", "j2"}], "+", 
             RowBox[{"2", " ", "j3"}], "+", 
             RowBox[{"2", " ", "j4"}]}], 
            RowBox[{"4", "+", 
             RowBox[{"2", " ", "k"}]}]], ",", 
           FractionBox[
            RowBox[{"5", "+", 
             RowBox[{"2", " ", "j2"}], "+", 
             RowBox[{"2", " ", "j3"}], "-", 
             RowBox[{"2", " ", "j4"}], "+", 
             RowBox[{"2", " ", "k"}]}], 
            RowBox[{"4", "+", 
             RowBox[{"2", " ", "k"}]}]], ",", 
           FractionBox[
            RowBox[{"3", "+", 
             RowBox[{"2", " ", "j2"}], "+", "k"}], 
            RowBox[{"2", "+", "k"}]], ",", "z"}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"v0m", "=", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], "-", "j2", "-", "j3", "+", "j4"}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", "z"}], ")"}], 
              FractionBox["j3", 
               RowBox[{"2", "+", "k"}]]]}], " ", 
            SuperscriptBox["z", 
             FractionBox[
              RowBox[{
               RowBox[{"-", "1"}], "-", "j2"}], 
              RowBox[{"2", "+", "k"}]]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "j2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "j3"}], ")"}], " ", "z"}]}], ")"}], " ", 
            RowBox[{"Hypergeometric2F1", "[", 
             RowBox[{
              FractionBox[
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "j2"}], "+", 
                RowBox[{"2", " ", "j3"}], "+", 
                RowBox[{"2", " ", "j4"}]}], 
               RowBox[{"4", "+", 
                RowBox[{"2", " ", "k"}]}]], ",", 
              FractionBox[
               RowBox[{"3", "-", 
                RowBox[{"2", " ", "j2"}], "+", 
                RowBox[{"2", " ", "j3"}], "-", 
                RowBox[{"2", " ", "j4"}], "+", 
                RowBox[{"2", " ", "k"}]}], 
               RowBox[{"4", "+", 
                RowBox[{"2", " ", "k"}]}]], ",", 
              FractionBox[
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "j2"}], "+", "k"}], 
               RowBox[{"2", "+", "k"}]], ",", "z"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "+", "k"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                FractionBox["1", 
                 RowBox[{"2", "+", "k"}]]}], "j3", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "z"}], ")"}], 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 FractionBox["j3", 
                  RowBox[{"2", "+", "k"}]]}]], " ", 
               SuperscriptBox["z", 
                FractionBox[
                 RowBox[{
                  RowBox[{"-", "1"}], "-", "j2"}], 
                 RowBox[{"2", "+", "k"}]]], " ", 
               RowBox[{"Hypergeometric2F1", "[", 
                RowBox[{
                 FractionBox[
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", "j2"}], "+", 
                   RowBox[{"2", " ", "j3"}], "+", 
                   RowBox[{"2", " ", "j4"}]}], 
                  RowBox[{"4", "+", 
                   RowBox[{"2", " ", "k"}]}]], ",", 
                 FractionBox[
                  RowBox[{"3", "-", 
                   RowBox[{"2", " ", "j2"}], "+", 
                   RowBox[{"2", " ", "j3"}], "-", 
                   RowBox[{"2", " ", "j4"}], "+", 
                   RowBox[{"2", " ", "k"}]}], 
                  RowBox[{"4", "+", 
                   RowBox[{"2", " ", "k"}]}]], ",", 
                 FractionBox[
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", "j2"}], "+", "k"}], 
                  RowBox[{"2", "+", "k"}]], ",", "z"}], "]"}]}], "+", 
              RowBox[{
               FractionBox["1", 
                RowBox[{"2", "+", "k"}]], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", "j2"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "z"}], ")"}], 
                FractionBox["j3", 
                 RowBox[{"2", "+", "k"}]]], " ", 
               SuperscriptBox["z", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 FractionBox[
                  RowBox[{
                   RowBox[{"-", "1"}], "-", "j2"}], 
                  RowBox[{"2", "+", "k"}]]}]], " ", 
               RowBox[{"Hypergeometric2F1", "[", 
                RowBox[{
                 FractionBox[
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", "j2"}], "+", 
                   RowBox[{"2", " ", "j3"}], "+", 
                   RowBox[{"2", " ", "j4"}]}], 
                  RowBox[{"4", "+", 
                   RowBox[{"2", " ", "k"}]}]], ",", 
                 FractionBox[
                  RowBox[{"3", "-", 
                   RowBox[{"2", " ", "j2"}], "+", 
                   RowBox[{"2", " ", "j3"}], "-", 
                   RowBox[{"2", " ", "j4"}], "+", 
                   RowBox[{"2", " ", "k"}]}], 
                  RowBox[{"4", "+", 
                   RowBox[{"2", " ", "k"}]}]], ",", 
                 FractionBox[
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", "j2"}], "+", "k"}], 
                  RowBox[{"2", "+", "k"}]], ",", "z"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", "j2"}], "+", 
                   RowBox[{"2", " ", "j3"}], "+", 
                   RowBox[{"2", " ", "j4"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "k"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "-", 
                   RowBox[{"2", " ", "j2"}], "+", 
                   RowBox[{"2", " ", "j3"}], "-", 
                   RowBox[{"2", " ", "j4"}], "+", 
                   RowBox[{"2", " ", "k"}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "-", "z"}], ")"}], 
                  FractionBox["j3", 
                   RowBox[{"2", "+", "k"}]]], " ", 
                 SuperscriptBox["z", 
                  FractionBox[
                   RowBox[{
                    RowBox[{"-", "1"}], "-", "j2"}], 
                   RowBox[{"2", "+", "k"}]]], " ", 
                 RowBox[{"Hypergeometric2F1", "[", 
                  RowBox[{
                   RowBox[{"1", "+", 
                    FractionBox[
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "j2"}], "+", 
                    RowBox[{"2", " ", "j3"}], "+", 
                    RowBox[{"2", " ", "j4"}]}], 
                    RowBox[{"4", "+", 
                    RowBox[{"2", " ", "k"}]}]]}], ",", 
                   RowBox[{"1", "+", 
                    FractionBox[
                    RowBox[{"3", "-", 
                    RowBox[{"2", " ", "j2"}], "+", 
                    RowBox[{"2", " ", "j3"}], "-", 
                    RowBox[{"2", " ", "j4"}], "+", 
                    RowBox[{"2", " ", "k"}]}], 
                    RowBox[{"4", "+", 
                    RowBox[{"2", " ", "k"}]}]]}], ",", 
                   RowBox[{"1", "+", 
                    FractionBox[
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "j2"}], "+", "k"}], 
                    RowBox[{"2", "+", "k"}]]}], ",", "z"}], "]"}]}], ")"}], 
               "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", "j2"}], "+", "k"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"4", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], "2"]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"v0p", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "k"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", "z"}], ")"}], 
            FractionBox["j3", 
             RowBox[{"2", "+", "k"}]]], " ", 
           SuperscriptBox["z", 
            FractionBox["j2", 
             RowBox[{"2", "+", "k"}]]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox["1", 
               RowBox[{"2", "+", "k"}]], 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"2", " ", "j2"}], "+", "k"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "j2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "j3"}], ")"}], " ", "z"}]}], ")"}], " ", 
              RowBox[{"Hypergeometric2F1", "[", 
               RowBox[{
                FractionBox[
                 RowBox[{"3", "+", 
                  RowBox[{"2", " ", "j2"}], "+", 
                  RowBox[{"2", " ", "j3"}], "+", 
                  RowBox[{"2", " ", "j4"}]}], 
                 RowBox[{"4", "+", 
                  RowBox[{"2", " ", "k"}]}]], ",", 
                FractionBox[
                 RowBox[{"5", "+", 
                  RowBox[{"2", " ", "j2"}], "+", 
                  RowBox[{"2", " ", "j3"}], "-", 
                  RowBox[{"2", " ", "j4"}], "+", 
                  RowBox[{"2", " ", "k"}]}], 
                 RowBox[{"4", "+", 
                  RowBox[{"2", " ", "k"}]}]], ",", 
                FractionBox[
                 RowBox[{"3", "+", 
                  RowBox[{"2", " ", "j2"}], "+", "k"}], 
                 RowBox[{"2", "+", "k"}]], ",", "z"}], "]"}]}], "+", 
             RowBox[{
              FractionBox["1", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  RowBox[{"2", " ", "k"}]}], ")"}], "2"]], 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"2", " ", "j2"}], "+", 
                RowBox[{"2", " ", "j3"}], "+", 
                RowBox[{"2", " ", "j4"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "k"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"2", " ", "j2"}], "+", 
                RowBox[{"2", " ", "j3"}], "-", 
                RowBox[{"2", " ", "j4"}], "+", 
                RowBox[{"2", " ", "k"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
              RowBox[{"Hypergeometric2F1", "[", 
               RowBox[{
                RowBox[{"1", "+", 
                 FractionBox[
                  RowBox[{"3", "+", 
                   RowBox[{"2", " ", "j2"}], "+", 
                   RowBox[{"2", " ", "j3"}], "+", 
                   RowBox[{"2", " ", "j4"}]}], 
                  RowBox[{"4", "+", 
                   RowBox[{"2", " ", "k"}]}]]}], ",", 
                RowBox[{"1", "+", 
                 FractionBox[
                  RowBox[{"5", "+", 
                   RowBox[{"2", " ", "j2"}], "+", 
                   RowBox[{"2", " ", "j3"}], "-", 
                   RowBox[{"2", " ", "j4"}], "+", 
                   RowBox[{"2", " ", "k"}]}], 
                  RowBox[{"4", "+", 
                   RowBox[{"2", " ", "k"}]}]]}], ",", 
                RowBox[{"1", "+", 
                 FractionBox[
                  RowBox[{"3", "+", 
                   RowBox[{"2", " ", "j2"}], "+", "k"}], 
                  RowBox[{"2", "+", "k"}]]}], ",", "z"}], "]"}]}]}], ")"}]}], 
          ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "j2"}], "+", 
             RowBox[{"2", " ", "j3"}], "-", 
             RowBox[{"2", " ", "j4"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", "j2"}], "+", "k"}], ")"}]}], ")"}]}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"U", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"C3pt", "[", 
           RowBox[{
            RowBox[{"1", "/", "2"}], ",", "j2", ",", 
            RowBox[{"j2", "-", 
             RowBox[{"1", "/", "2"}]}]}], "]"}], 
          RowBox[{"C3pt", "[", 
           RowBox[{
            RowBox[{"j2", "-", 
             RowBox[{"1", "/", "2"}]}], ",", "j3", ",", "j4"}], "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"v0m", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"xc", "-", "z"}], ")"}], "*", "v1m"}]}], ")"}], "/.", 
            RowBox[{"{", 
             RowBox[{"z", "->", "zc"}], "}"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"v0m", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"xc", "-", "z"}], ")"}], "*", "v1m"}]}], ")"}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"x", "->", "xb"}], ",", 
              RowBox[{"z", "->", "zcb"}]}], "}"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"C3pt", "[", 
           RowBox[{
            RowBox[{"1", "/", "2"}], ",", "j2", ",", 
            RowBox[{"j2", "+", 
             RowBox[{"1", "/", "2"}]}]}], "]"}], 
          RowBox[{"C3pt", "[", 
           RowBox[{
            RowBox[{"j2", "+", 
             RowBox[{"1", "/", "2"}]}], ",", "j3", ",", "j4"}], "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"v0p", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"xc", "-", "z"}], ")"}], "*", "v1p"}]}], ")"}], "/.", 
            RowBox[{"{", 
             RowBox[{"z", "->", "zc"}], "}"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"v0p", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"xc", "-", "z"}], ")"}], "*", "v1p"}]}], ")"}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"x", "->", "xb"}], ",", 
              RowBox[{"z", "->", "zcb"}]}], "}"}]}], ")"}]}]}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", "U", "]"}], ";"}]}], "\[IndentingNewLine]", 
     "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.96098157131567*^9, 3.9609815910057335`*^9}, {
   3.96098308629036*^9, 3.960983134615286*^9}, {3.9609831801264834`*^9, 
   3.9609833346093388`*^9}, {3.9609833835730305`*^9, 
   3.9609834059494243`*^9}, {3.960983444405738*^9, 3.9609834536692467`*^9}, {
   3.9609835895315685`*^9, 3.960983619129423*^9}, {3.960983802077755*^9, 
   3.960983902230588*^9}, 3.96098396083593*^9, {3.9609840102524567`*^9, 
   3.9609840248653145`*^9}, {3.9609840616113634`*^9, 
   3.9609840726868486`*^9}, {3.960984125700369*^9, 3.960984155557909*^9}, {
   3.960986754918537*^9, 3.9609867596550026`*^9}, {3.960986835882755*^9, 
   3.9609868382016068`*^9}, 3.960987412254061*^9, {3.960987611998227*^9, 
   3.9609876219292336`*^9}, 3.9609876588505216`*^9, {3.960987740881525*^9, 
   3.960987741623757*^9}, {3.9610696447669363`*^9, 3.961069708419589*^9}, {
   3.9610697390333576`*^9, 3.9610698075505714`*^9}, {3.9610699086389933`*^9, 
   3.961069908968925*^9}, {3.96107092111453*^9, 3.961070923314776*^9}, 
   3.995541269185248*^9},
 CellLabel->"In[37]:=",ExpressionUUID->"288bd2f0-4d51-40f4-8df8-701978d9b019"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Ueval", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k", "-", "1"}], ")"}], "/", "2"}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k", "-", "1"}], ")"}], "/", "2"}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k", "-", "1"}], ")"}], "/", "2"}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k", "-", "1"}], ")"}], "/", "2"}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"w1m", ",", "w1p", ",", "w0m", ",", "w0p", ",", "U"}], "}"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"w1p", "=", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "z"}], ")"}], 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"1", "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "k"}], ")"}]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "k"}], ")"}], "2"], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", "k"}], "-", 
             SuperscriptBox["k", "2"]}], 
            RowBox[{"8", "+", 
             RowBox[{"4", " ", "k"}]}]]}]], " ", 
         SuperscriptBox["z", 
          FractionBox[
           RowBox[{"3", "-", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "k"}], ")"}]}], "-", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "k"}], ")"}], "2"], "+", 
            RowBox[{"4", " ", "k"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", "k"}], "+", 
            SuperscriptBox["k", "2"]}], 
           RowBox[{"8", "+", 
            RowBox[{"4", " ", "k"}]}]]], " ", 
         RowBox[{"Hypergeometric2F1", "[", 
          RowBox[{
           FractionBox["2", 
            RowBox[{"4", "+", 
             RowBox[{"2", " ", "k"}]}]], ",", 
           FractionBox[
            RowBox[{"2", "+", 
             RowBox[{"2", " ", "k"}]}], 
            RowBox[{"4", "+", 
             RowBox[{"2", " ", "k"}]}]], ",", 
           FractionBox[
            RowBox[{"4", "+", "k"}], 
            RowBox[{"2", "+", "k"}]], ",", "z"}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"w0p", "=", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["3", "2"]}], "+", 
           FractionBox[
            RowBox[{"1", "-", "k"}], "2"], "+", 
           FractionBox["k", "2"]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", "z"}], ")"}], 
              RowBox[{"-", 
               FractionBox[
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}]}], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}], "2"], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", "k"}], "-", 
                 SuperscriptBox["k", "2"]}], 
                RowBox[{"8", "+", 
                 RowBox[{"4", " ", "k"}]}]]}]]}], " ", 
            SuperscriptBox["z", 
             FractionBox[
              RowBox[{"3", "-", 
               RowBox[{"8", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "k"}], ")"}]}], "-", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "k"}], ")"}], "2"], "+", 
               RowBox[{"4", " ", "k"}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", "k"}], "+", 
               SuperscriptBox["k", "2"]}], 
              RowBox[{"8", "+", 
               RowBox[{"4", " ", "k"}]}]]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    FractionBox["1", "2"], "+", 
                    RowBox[{
                    FractionBox["3", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}]}], "-", 
                    FractionBox["k", "2"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    FractionBox["3", "2"], "+", 
                    RowBox[{
                    FractionBox["3", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}]}], "-", 
                    FractionBox["k", "2"]}], ")"}]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], "+", 
                    FractionBox["k", "2"]}], ")"}], "2"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    FractionBox["1", "2"], "+", 
                    RowBox[{
                    FractionBox["3", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}]}], "-", 
                    FractionBox["k", "2"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    FractionBox["3", "2"], "+", 
                    RowBox[{
                    FractionBox["3", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}]}], "-", 
                    FractionBox["k", "2"]}], ")"}]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], "+", 
                    FractionBox["k", "2"]}], ")"}], "2"]}]}], ")"}], " ", 
               "z"}]}], ")"}], " ", 
            RowBox[{"Hypergeometric2F1", "[", 
             RowBox[{
              FractionBox["2", 
               RowBox[{"4", "+", 
                RowBox[{"2", " ", "k"}]}]], ",", 
              FractionBox[
               RowBox[{"2", "+", 
                RowBox[{"2", " ", "k"}]}], 
               RowBox[{"4", "+", 
                RowBox[{"2", " ", "k"}]}]], ",", 
              FractionBox[
               RowBox[{"4", "+", "k"}], 
               RowBox[{"2", "+", "k"}]], ",", "z"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "+", "k"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               FractionBox["1", 
                RowBox[{"8", "+", 
                 RowBox[{"4", " ", "k"}]}]], 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}]}], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}], "2"], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", "k"}], "-", 
                 SuperscriptBox["k", "2"]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "z"}], ")"}], 
                RowBox[{
                 RowBox[{"-", "1"}], "-", 
                 FractionBox[
                  RowBox[{"1", "+", 
                   RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}], "2"], "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", "k"}], "-", 
                   SuperscriptBox["k", "2"]}], 
                  RowBox[{"8", "+", 
                   RowBox[{"4", " ", "k"}]}]]}]], " ", 
               SuperscriptBox["z", 
                FractionBox[
                 RowBox[{"3", "-", 
                  RowBox[{"8", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}]}], "-", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}], "2"], "+", 
                  RowBox[{"4", " ", "k"}], "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", "k"}], "+", 
                  SuperscriptBox["k", "2"]}], 
                 RowBox[{"8", "+", 
                  RowBox[{"4", " ", "k"}]}]]], " ", 
               RowBox[{"Hypergeometric2F1", "[", 
                RowBox[{
                 FractionBox["2", 
                  RowBox[{"4", "+", 
                   RowBox[{"2", " ", "k"}]}]], ",", 
                 FractionBox[
                  RowBox[{"2", "+", 
                   RowBox[{"2", " ", "k"}]}], 
                  RowBox[{"4", "+", 
                   RowBox[{"2", " ", "k"}]}]], ",", 
                 FractionBox[
                  RowBox[{"4", "+", "k"}], 
                  RowBox[{"2", "+", "k"}]], ",", "z"}], "]"}]}], "+", 
              RowBox[{
               FractionBox["1", 
                RowBox[{"8", "+", 
                 RowBox[{"4", " ", "k"}]}]], 
               RowBox[{"(", 
                RowBox[{"3", "-", 
                 RowBox[{"8", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}]}], "-", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}], "2"], "+", 
                 RowBox[{"4", " ", "k"}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", "k"}], "+", 
                 SuperscriptBox["k", "2"]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "z"}], ")"}], 
                RowBox[{"-", 
                 FractionBox[
                  RowBox[{"1", "+", 
                   RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}], "2"], "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", "k"}], "-", 
                   SuperscriptBox["k", "2"]}], 
                  RowBox[{"8", "+", 
                   RowBox[{"4", " ", "k"}]}]]}]], " ", 
               SuperscriptBox["z", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 FractionBox[
                  RowBox[{"3", "-", 
                   RowBox[{"8", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}]}], "-", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}], "2"], "+", 
                   RowBox[{"4", " ", "k"}], "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", "k"}], "+", 
                   SuperscriptBox["k", "2"]}], 
                  RowBox[{"8", "+", 
                   RowBox[{"4", " ", "k"}]}]]}]], " ", 
               RowBox[{"Hypergeometric2F1", "[", 
                RowBox[{
                 FractionBox["2", 
                  RowBox[{"4", "+", 
                   RowBox[{"2", " ", "k"}]}]], ",", 
                 FractionBox[
                  RowBox[{"2", "+", 
                   RowBox[{"2", " ", "k"}]}], 
                  RowBox[{"4", "+", 
                   RowBox[{"2", " ", "k"}]}]], ",", 
                 FractionBox[
                  RowBox[{"4", "+", "k"}], 
                  RowBox[{"2", "+", "k"}]], ",", "z"}], "]"}]}], "+", 
              RowBox[{
               FractionBox["1", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"4", "+", "k"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"4", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], "2"]}]], "2", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "k"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{"2", " ", "k"}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "z"}], ")"}], 
                RowBox[{"-", 
                 FractionBox[
                  RowBox[{"1", "+", 
                   RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}], "2"], "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", "k"}], "-", 
                   SuperscriptBox["k", "2"]}], 
                  RowBox[{"8", "+", 
                   RowBox[{"4", " ", "k"}]}]]}]], " ", 
               SuperscriptBox["z", 
                FractionBox[
                 RowBox[{"3", "-", 
                  RowBox[{"8", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}]}], "-", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}], "2"], "+", 
                  RowBox[{"4", " ", "k"}], "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", "k"}], "+", 
                  SuperscriptBox["k", "2"]}], 
                 RowBox[{"8", "+", 
                  RowBox[{"4", " ", "k"}]}]]], " ", 
               RowBox[{"Hypergeometric2F1", "[", 
                RowBox[{
                 RowBox[{"1", "+", 
                  FractionBox["2", 
                   RowBox[{"4", "+", 
                    RowBox[{"2", " ", "k"}]}]]}], ",", 
                 RowBox[{"1", "+", 
                  FractionBox[
                   RowBox[{"2", "+", 
                    RowBox[{"2", " ", "k"}]}], 
                   RowBox[{"4", "+", 
                    RowBox[{"2", " ", "k"}]}]]}], ",", 
                 RowBox[{"1", "+", 
                  FractionBox[
                   RowBox[{"4", "+", "k"}], 
                   RowBox[{"2", "+", "k"}]]}], ",", "z"}], "]"}]}]}], 
             ")"}]}]}], ")"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"w1m", "=", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "z"}], ")"}], 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"1", "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "k"}], ")"}]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "k"}], ")"}], "2"], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", "k"}], "-", 
             SuperscriptBox["k", "2"]}], 
            RowBox[{"8", "+", 
             RowBox[{"4", " ", "k"}]}]]}]], " ", 
         SuperscriptBox["z", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"1", "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "k"}], ")"}]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "k"}], ")"}], "2"], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", "k"}], "-", 
             SuperscriptBox["k", "2"]}], 
            RowBox[{"8", "+", 
             RowBox[{"4", " ", "k"}]}]]}]], " ", 
         RowBox[{"Hypergeometric2F1", "[", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["2", 
             RowBox[{"4", "+", 
              RowBox[{"2", " ", "k"}]}]]}], ",", 
           FractionBox[
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"2", " ", "k"}]}], 
            RowBox[{"4", "+", 
             RowBox[{"2", " ", "k"}]}]], ",", 
           FractionBox["k", 
            RowBox[{"2", "+", "k"}]], ",", "z"}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"w0m", "=", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["3", "2"]}], "+", 
           FractionBox[
            RowBox[{"1", "-", "k"}], "2"], "+", 
           FractionBox["k", "2"]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", "z"}], ")"}], 
              RowBox[{"-", 
               FractionBox[
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}]}], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}], "2"], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", "k"}], "-", 
                 SuperscriptBox["k", "2"]}], 
                RowBox[{"8", "+", 
                 RowBox[{"4", " ", "k"}]}]]}]]}], " ", 
            SuperscriptBox["z", 
             RowBox[{"-", 
              FractionBox[
               RowBox[{"1", "+", 
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "k"}], ")"}]}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "k"}], ")"}], "2"], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", "k"}], "-", 
                SuperscriptBox["k", "2"]}], 
               RowBox[{"8", "+", 
                RowBox[{"4", " ", "k"}]}]]}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    FractionBox["1", "2"], "+", 
                    RowBox[{
                    FractionBox["3", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}]}], "-", 
                    FractionBox["k", "2"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    FractionBox["3", "2"], "+", 
                    RowBox[{
                    FractionBox["3", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}]}], "-", 
                    FractionBox["k", "2"]}], ")"}]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], "+", 
                    FractionBox["k", "2"]}], ")"}], "2"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    FractionBox["1", "2"], "+", 
                    RowBox[{
                    FractionBox["3", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}]}], "-", 
                    FractionBox["k", "2"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    FractionBox["3", "2"], "+", 
                    RowBox[{
                    FractionBox["3", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}]}], "-", 
                    FractionBox["k", "2"]}], ")"}]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], "+", 
                    FractionBox["k", "2"]}], ")"}], "2"]}]}], ")"}], " ", 
               "z"}]}], ")"}], " ", 
            RowBox[{"Hypergeometric2F1", "[", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["2", 
                RowBox[{"4", "+", 
                 RowBox[{"2", " ", "k"}]}]]}], ",", 
              FractionBox[
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"2", " ", "k"}]}], 
               RowBox[{"4", "+", 
                RowBox[{"2", " ", "k"}]}]], ",", 
              FractionBox["k", 
               RowBox[{"2", "+", "k"}]], ",", "z"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "+", "k"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               FractionBox["1", 
                RowBox[{"8", "+", 
                 RowBox[{"4", " ", "k"}]}]], 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}]}], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}], "2"], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", "k"}], "-", 
                 SuperscriptBox["k", "2"]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "z"}], ")"}], 
                RowBox[{
                 RowBox[{"-", "1"}], "-", 
                 FractionBox[
                  RowBox[{"1", "+", 
                   RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}], "2"], "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", "k"}], "-", 
                   SuperscriptBox["k", "2"]}], 
                  RowBox[{"8", "+", 
                   RowBox[{"4", " ", "k"}]}]]}]], " ", 
               SuperscriptBox["z", 
                RowBox[{"-", 
                 FractionBox[
                  RowBox[{"1", "+", 
                   RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}], "2"], "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", "k"}], "-", 
                   SuperscriptBox["k", "2"]}], 
                  RowBox[{"8", "+", 
                   RowBox[{"4", " ", "k"}]}]]}]], " ", 
               RowBox[{"Hypergeometric2F1", "[", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["2", 
                   RowBox[{"4", "+", 
                    RowBox[{"2", " ", "k"}]}]]}], ",", 
                 FractionBox[
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   RowBox[{"2", " ", "k"}]}], 
                  RowBox[{"4", "+", 
                   RowBox[{"2", " ", "k"}]}]], ",", 
                 FractionBox["k", 
                  RowBox[{"2", "+", "k"}]], ",", "z"}], "]"}]}], "-", 
              RowBox[{
               FractionBox["1", 
                RowBox[{"8", "+", 
                 RowBox[{"4", " ", "k"}]}]], 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}]}], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}], "2"], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", "k"}], "-", 
                 SuperscriptBox["k", "2"]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "z"}], ")"}], 
                RowBox[{"-", 
                 FractionBox[
                  RowBox[{"1", "+", 
                   RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}], "2"], "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", "k"}], "-", 
                   SuperscriptBox["k", "2"]}], 
                  RowBox[{"8", "+", 
                   RowBox[{"4", " ", "k"}]}]]}]], " ", 
               SuperscriptBox["z", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", 
                 FractionBox[
                  RowBox[{"1", "+", 
                   RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}], "2"], "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", "k"}], "-", 
                   SuperscriptBox["k", "2"]}], 
                  RowBox[{"8", "+", 
                   RowBox[{"4", " ", "k"}]}]]}]], " ", 
               RowBox[{"Hypergeometric2F1", "[", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["2", 
                   RowBox[{"4", "+", 
                    RowBox[{"2", " ", "k"}]}]]}], ",", 
                 FractionBox[
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   RowBox[{"2", " ", "k"}]}], 
                  RowBox[{"4", "+", 
                   RowBox[{"2", " ", "k"}]}]], ",", 
                 FractionBox["k", 
                  RowBox[{"2", "+", "k"}]], ",", "z"}], "]"}]}], "-", 
              RowBox[{
               FractionBox["1", 
                RowBox[{"k", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"4", "+", 
                    RowBox[{"2", " ", "k"}]}], ")"}], "2"]}]], "2", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "k"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 RowBox[{"2", " ", "k"}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "z"}], ")"}], 
                RowBox[{"-", 
                 FractionBox[
                  RowBox[{"1", "+", 
                   RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}], "2"], "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", "k"}], "-", 
                   SuperscriptBox["k", "2"]}], 
                  RowBox[{"8", "+", 
                   RowBox[{"4", " ", "k"}]}]]}]], " ", 
               SuperscriptBox["z", 
                RowBox[{"-", 
                 FractionBox[
                  RowBox[{"1", "+", 
                   RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}], "2"], "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", "k"}], "-", 
                   SuperscriptBox["k", "2"]}], 
                  RowBox[{"8", "+", 
                   RowBox[{"4", " ", "k"}]}]]}]], " ", 
               RowBox[{"Hypergeometric2F1", "[", 
                RowBox[{
                 RowBox[{"1", "-", 
                  FractionBox["2", 
                   RowBox[{"4", "+", 
                    RowBox[{"2", " ", "k"}]}]]}], ",", 
                 RowBox[{"1", "+", 
                  FractionBox[
                   RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"2", " ", "k"}]}], 
                   RowBox[{"4", "+", 
                    RowBox[{"2", " ", "k"}]}]]}], ",", 
                 RowBox[{"1", "+", 
                  FractionBox["k", 
                   RowBox[{"2", "+", "k"}]]}], ",", "z"}], "]"}]}]}], 
             ")"}]}]}], ")"}]}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"U", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"C3pt", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"k", "-", "1"}], ")"}], "/", "2"}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"k", "-", "1"}], ")"}], "/", "2"}], ",", "0"}], "]"}], 
          RowBox[{"C3pt", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"k", "-", "1"}], ")"}], "/", "2"}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"k", "-", "1"}], ")"}], "/", "2"}]}], "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"w0m", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"xc", "-", "z"}], ")"}], "*", "w1m"}]}], ")"}], "/.", 
            RowBox[{"{", 
             RowBox[{"z", "->", "zc"}], "}"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"w0m", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"xc", "-", "z"}], ")"}], "*", "w1m"}]}], ")"}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"x", "->", "xb"}], ",", 
              RowBox[{"z", "->", "zcb"}]}], "}"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"C3pt", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"k", "-", "1"}], ")"}], "/", "2"}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"k", "-", "1"}], ")"}], "/", "2"}], ",", "1"}], "]"}], 
          RowBox[{"C3pt", "[", 
           RowBox[{"1", ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"k", "-", "1"}], ")"}], "/", "2"}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"k", "-", "1"}], ")"}], "/", "2"}]}], "]"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"w0p", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"xc", "-", "z"}], ")"}], "*", "w1p"}]}], ")"}], "/.", 
            RowBox[{"{", 
             RowBox[{"z", "->", "zc"}], "}"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"w0p", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"xc", "-", "z"}], ")"}], "*", "w1p"}]}], ")"}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"x", "->", "xb"}], ",", 
              RowBox[{"z", "->", "zcb"}]}], "}"}]}], ")"}]}]}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", "U", "]"}], ";"}]}], "\[IndentingNewLine]", 
     "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ueval1", "[", 
    RowBox[{"j1_", ",", "j2_", ",", "j3_", ",", 
     RowBox[{"k", "/", "2"}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"U", ",", "p", ",", "ap", ",", "bp", ",", "j"}], "}"}], ",", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"p", "=", 
       RowBox[{"Max", "[", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"j1", "+", "j2", "+", "j3", "-", 
           RowBox[{"k", "/", "2"}]}]}], "}"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"ap", "=", 
       RowBox[{
        RowBox[{"p", 
         RowBox[{"(", 
          RowBox[{"p", "+", "1"}], ")"}]}], "-", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"p", "-", "j1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"p", "-", "j3"}], ")"}]}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"bp", "=", 
       RowBox[{
        RowBox[{"p", 
         RowBox[{"(", 
          RowBox[{"p", "+", "1"}], ")"}]}], "-", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"p", "-", "j1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"p", "-", "j2"}], ")"}]}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"j", "=", 
       RowBox[{
        RowBox[{"k", "/", "2"}], "-", "j3"}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"j", ">", 
          RowBox[{"j1", "+", "j2"}]}], "||", 
         RowBox[{"!", 
          RowBox[{"IntegerQ", "[", 
           RowBox[{"j1", "+", "j2", "+", "j3", "+", 
            RowBox[{"k", "/", "2"}]}], "]"}]}]}], ",", 
        RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"U", "=", 
       RowBox[{
        RowBox[{"C3pt", "[", 
         RowBox[{"j1", ",", "j2", ",", "j"}], "]"}], 
        RowBox[{"C3pt", "[", 
         RowBox[{"j", ",", "j3", ",", 
          RowBox[{"k", "/", "2"}]}], "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"xc", "-", "z"}], ")"}], "^", "p"}], "/.", 
          RowBox[{"{", 
           RowBox[{"z", "->", "zc"}], "}"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"xc", "-", "z"}], ")"}], "^", "p"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"x", "->", "xb"}], ",", 
            RowBox[{"z", "->", "zcb"}]}], "}"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "z"}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "ap"}], "/", 
              RowBox[{"(", 
               RowBox[{"k", "+", "2"}], ")"}]}], ")"}]}], 
           RowBox[{"z", "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "bp"}], "/", 
              RowBox[{"(", 
               RowBox[{"k", "+", "2"}], ")"}]}], ")"}]}]}], "/.", 
          RowBox[{"{", 
           RowBox[{"z", "->", "zc"}], "}"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "z"}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "ap"}], "/", 
              RowBox[{"(", 
               RowBox[{"k", "+", "2"}], ")"}]}], ")"}]}], 
           RowBox[{"z", "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "bp"}], "/", 
              RowBox[{"(", 
               RowBox[{"k", "+", "2"}], ")"}]}], ")"}]}]}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"x", "->", "xb"}], ",", 
            RowBox[{"z", "->", "zcb"}]}], "}"}]}], ")"}]}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", "U", "]"}], ";"}]}], "\[IndentingNewLine]", 
    "]"}]}], ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.9609878768930387`*^9, 3.9609878909698706`*^9}, {
   3.9609880825872917`*^9, 3.960988100754422*^9}, {3.9609883229703116`*^9, 
   3.9609884054194975`*^9}, {3.960988441156685*^9, 3.960988525305829*^9}, {
   3.960988578216841*^9, 3.9609885801537485`*^9}, {3.9609928920388265`*^9, 
   3.9609928923833494`*^9}, {3.960992968161792*^9, 3.9609929946961164`*^9}, {
   3.9609930319504952`*^9, 3.960993145902116*^9}, {3.960993207915576*^9, 
   3.9609932391056285`*^9}, {3.960993274615138*^9, 3.9609932776529417`*^9}, {
   3.960993307886713*^9, 3.960993375259961*^9}, {3.96099341361021*^9, 
   3.9609934267334003`*^9}, {3.9609934849879417`*^9, 
   3.9609934949425507`*^9}, {3.9609935620120544`*^9, 
   3.9609935960433235`*^9}, {3.9610692153640947`*^9, 3.961069264033658*^9}, {
   3.9610694000228605`*^9, 3.961069407132362*^9}, {3.9610695085940313`*^9, 
   3.961069524558087*^9}, {3.9610696273938713`*^9, 3.9610696352954454`*^9}, {
   3.96107093006081*^9, 3.9610709375170813`*^9}, 3.9610710743741665`*^9, 
   3.995541286430094*^9},
 CellLabel->"In[38]:=",ExpressionUUID->"5175443c-d285-4236-a971-c3f903cfeb4b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Uold", "[", 
     RowBox[{
      RowBox[{"1", "/", "2"}], ",", "j2_", ",", "j3_", ",", "j4_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "kk", ",", "a", ",", "b", ",", "c", ",", "U", ",", "hm", ",", "hp"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"a", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"kk", "+", 
           RowBox[{"3", "/", "2"}], "+", "j3", "-", "j2", "-", "j4"}], ")"}], 
         "/", 
         RowBox[{"(", 
          RowBox[{"kk", "+", "2"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"b", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"j3", "+", "j4", "-", "j2", "+", 
           RowBox[{"1", "/", "2"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"kk", "+", "2"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"c", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"kk", "+", "1", "-", 
           RowBox[{"2", "j2"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"kk", "+", "2"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"hm", "=", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"Limit", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"NSquare", "[", 
             RowBox[{
              RowBox[{"1", "/", "2"}], ",", "j2", ",", "j3", ",", "j4", ",", 
              "kk"}], "]"}], "*", 
            RowBox[{
             RowBox[{"hminus", "[", 
              RowBox[{"a", ",", "b", ",", "c"}], "]"}], "^", "2"}]}], ",", 
           RowBox[{"kk", "->", "k"}]}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"hp", "=", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"Limit", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"NSquare", "[", 
             RowBox[{
              RowBox[{"1", "/", "2"}], ",", "j2", ",", "j3", ",", "j4", ",", 
              "kk"}], "]"}], "*", 
            RowBox[{
             RowBox[{"hplus", "[", 
              RowBox[{"a", ",", "b", ",", "c"}], "]"}], "^", "2"}]}], ",", 
           RowBox[{"kk", "->", "k"}]}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"U", "=", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"zc", "^", 
           RowBox[{"(", 
            RowBox[{"j2", "/", 
             RowBox[{"(", 
              RowBox[{"k", "+", "2"}], ")"}]}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "zc"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"j3", "/", 
             RowBox[{"(", 
              RowBox[{"k", "+", "2"}], ")"}]}], ")"}]}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"zc", "^", 
              RowBox[{"(", 
               RowBox[{"j2", "/", 
                RowBox[{"(", 
                 RowBox[{"k", "+", "2"}], ")"}]}], ")"}]}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "zc"}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"j3", "/", 
                RowBox[{"(", 
                 RowBox[{"k", "+", "2"}], ")"}]}], ")"}]}]}], "/.", 
            RowBox[{"zc", "->", "zcb"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"hm", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "b"}], "/", "c"}], "*", 
                RowBox[{"zc", "^", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "j2"}], "+", "1"}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"k", "+", "2"}], ")"}]}]}], ")"}]}], 
                RowBox[{"F", "[", 
                 RowBox[{"a", ",", 
                  RowBox[{"b", "+", "1"}], ",", 
                  RowBox[{"c", "+", "1"}], ",", "zc"}], "]"}]}], "+", 
               RowBox[{"xc", "*", 
                RowBox[{"zc", "^", 
                 RowBox[{"-", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "j2"}], "+", "1"}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"k", "+", "2"}], ")"}]}], ")"}]}]}], 
                RowBox[{"F", "[", 
                 RowBox[{"a", ",", "b", ",", "c", ",", "zc"}], "]"}]}]}], 
              ")"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "b"}], "/", "c"}], "*", 
                  RowBox[{"zc", "^", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "j2"}], "+", "1"}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"k", "+", "2"}], ")"}]}]}], ")"}]}], 
                  RowBox[{"F", "[", 
                   RowBox[{"a", ",", 
                    RowBox[{"b", "+", "1"}], ",", 
                    RowBox[{"c", "+", "1"}], ",", "zc"}], "]"}]}], "+", 
                 RowBox[{"xc", "*", 
                  RowBox[{"zc", "^", 
                   RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "j2"}], "+", "1"}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"k", "+", "2"}], ")"}]}], ")"}]}]}], 
                  RowBox[{"F", "[", 
                   RowBox[{"a", ",", "b", ",", "c", ",", "zc"}], "]"}]}]}], 
                ")"}], "/.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"z", "->", "zb"}], ",", 
                 RowBox[{"x", "->", "xb"}], ",", 
                 RowBox[{"zc", "->", "zcb"}]}], "}"}]}], ")"}]}], "+", 
            RowBox[{"hp", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "-", "c"}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"c", "-", "a"}], ")"}]}], 
                RowBox[{"F", "[", 
                 RowBox[{
                  RowBox[{"b", "-", "c", "+", "1"}], ",", 
                  RowBox[{"a", "-", "c"}], ",", 
                  RowBox[{"1", "-", "c"}], ",", "zc"}], "]"}]}], "+", 
               RowBox[{"xc", "*", 
                RowBox[{"F", "[", 
                 RowBox[{
                  RowBox[{"b", "-", "c", "+", "1"}], ",", 
                  RowBox[{"a", "-", "c", "+", "1"}], ",", 
                  RowBox[{"2", "-", "c"}], ",", "zc"}], "]"}]}]}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "-", "c"}], ")"}], "/", 
                  RowBox[{"(", 
                   RowBox[{"c", "-", "a"}], ")"}]}], 
                 RowBox[{"F", "[", 
                  RowBox[{
                   RowBox[{"b", "-", "c", "+", "1"}], ",", 
                   RowBox[{"a", "-", "c"}], ",", 
                   RowBox[{"1", "-", "c"}], ",", "zc"}], "]"}]}], "+", 
                RowBox[{"xc", "*", 
                 RowBox[{"F", "[", 
                  RowBox[{
                   RowBox[{"b", "-", "c", "+", "1"}], ",", 
                   RowBox[{"a", "-", "c", "+", "1"}], ",", 
                   RowBox[{"2", "-", "c"}], ",", "zc"}], "]"}]}]}], "/.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"z", "->", "zb"}], ",", 
                 RowBox[{"x", "->", "xb"}], ",", 
                 RowBox[{"zc", "->", "zcb"}]}], "}"}]}], ")"}]}]}], ")"}]}], 
         ")"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"U", "=", 
        RowBox[{"U", "/.", 
         RowBox[{"kk", "->", "k"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"U", "=", 
        RowBox[{"U", "//", "Simplify"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"U", "=", 
        RowBox[{"U", "/.", 
         RowBox[{
          RowBox[{"F", "[", 
           RowBox[{"aa_", ",", "bb_", ",", "cc_", ",", "zz_"}], "]"}], "->", 
          RowBox[{"Hypergeometric2F1", "[", 
           RowBox[{"aa", ",", "bb", ",", "cc", ",", "zz"}], "]"}]}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Return", "[", "U", "]"}], ";"}]}], "\[IndentingNewLine]", 
     "]"}]}], ";"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.9386967564083953`*^9, 3.9386968492309685`*^9}, {
   3.938696885319878*^9, 3.9386969140160866`*^9}, {3.9386969694089603`*^9, 
   3.938697010610113*^9}, {3.9386970699250355`*^9, 3.9386970980115795`*^9}, {
   3.9386973392120676`*^9, 3.9386973507213707`*^9}, {3.9386974185661907`*^9, 
   3.938697549329524*^9}, {3.938698156306816*^9, 3.938698199656212*^9}, {
   3.938698255970361*^9, 3.938698257539631*^9}, {3.9386983154959774`*^9, 
   3.9386983549556227`*^9}, {3.939293961430173*^9, 3.939293961904049*^9}, {
   3.939294032287633*^9, 3.9392940343556175`*^9}, {3.939907414612727*^9, 
   3.9399075767881484`*^9}, {3.9399076552776775`*^9, 
   3.9399076825051203`*^9}, {3.9399077141020994`*^9, 
   3.9399077799057264`*^9}, {3.939907894206031*^9, 3.9399079125012136`*^9}, {
   3.9399100494701*^9, 3.9399101309165297`*^9}, {3.93991022421894*^9, 
   3.939910230564503*^9}, 3.9399111303661156`*^9, {3.942337373108107*^9, 
   3.942337373664657*^9}, {3.942838774359502*^9, 3.942838782576559*^9}, {
   3.942839705325263*^9, 3.9428397187939143`*^9}, {3.9429404671052732`*^9, 
   3.9429405568492794`*^9}, {3.942940592875749*^9, 3.942940628122241*^9}, {
   3.9429406856635437`*^9, 3.9429407152573943`*^9}, {3.942941083114499*^9, 
   3.94294108857489*^9}, {3.943107987350346*^9, 3.943108021115384*^9}, {
   3.9442218806480703`*^9, 3.9442219543439302`*^9}, {3.944222291878058*^9, 
   3.9442223757454467`*^9}, {3.944222418233161*^9, 3.9442224497561903`*^9}, {
   3.9500997983097377`*^9, 3.950099814130164*^9}, {3.950104266359641*^9, 
   3.9501042687801065`*^9}, {3.9501112008390875`*^9, 3.950111209354886*^9}, {
   3.9502782133315163`*^9, 3.9502782692337694`*^9}, {3.95027833850632*^9, 
   3.9502783406106033`*^9}, {3.950278422017148*^9, 3.950278423808631*^9}, {
   3.950278837690155*^9, 3.950278882077012*^9}, {3.950278921329896*^9, 
   3.950278978879294*^9}, {3.9502790477313795`*^9, 3.950279140600896*^9}, {
   3.950279171972869*^9, 3.950279175066105*^9}, {3.9502792157381783`*^9, 
   3.9502792227130413`*^9}, {3.950279291009038*^9, 3.9502793747175074`*^9}, {
   3.9502794219262433`*^9, 3.950279479321458*^9}, {3.9609208208970404`*^9, 
   3.9609208221359816`*^9}, {3.9609815622109985`*^9, 3.960981562549698*^9}, {
   3.960986571920945*^9, 3.960986613027728*^9}, {3.960986667873869*^9, 
   3.9609867096650057`*^9}, 3.9609874466971073`*^9, 3.9609876655383825`*^9, {
   3.9955413034958334`*^9, 3.995541309862277*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"c08255aa-91ef-4355-84fb-199a8ab87c40"]
}, Closed]],

Cell[CellGroupData[{

Cell["SU(2) correlation functions", "Subsubsection",
 CellChangeTimes->{{3.960989383026946*^9, 
  3.9609893902358108`*^9}},ExpressionUUID->"e17ee32a-0678-47ca-948e-\
a80ffbf93cf0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GSU2", "[", 
    RowBox[{"JSU2_", ",", "MSU2_", ",", "MbSU2_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"G", ",", "i", ",", "j", ",", "ord"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"G", "=", 
       RowBox[{"Ux", "[", 
        RowBox[{
         RowBox[{"JSU2", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"JSU2", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"JSU2", "[", 
          RowBox[{"[", "3", "]"}], "]"}], ",", 
         RowBox[{"JSU2", "[", 
          RowBox[{"[", "4", "]"}], "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", 
        RowBox[{"i", "<=", "4"}], ",", 
        RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"G", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Binomial", "[", 
              RowBox[{
               RowBox[{"2", 
                RowBox[{"JSU2", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], ",", 
               RowBox[{
                RowBox[{"MSU2", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "+", 
                RowBox[{"JSU2", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}]}], "]"}], 
             RowBox[{"Binomial", "[", 
              RowBox[{
               RowBox[{"2", 
                RowBox[{"JSU2", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], ",", 
               RowBox[{
                RowBox[{"MbSU2", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "+", 
                RowBox[{"JSU2", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}]}], "]"}]}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], ")"}]}], 
          RowBox[{"SeriesCoefficient", "[", 
           RowBox[{"G", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"x", "[", "i", "]"}], ",", "0", ",", 
              RowBox[{
               RowBox[{"JSU2", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "+", 
               RowBox[{"MSU2", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"xb", "[", "i", "]"}], ",", "0", ",", 
              RowBox[{
               RowBox[{"JSU2", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "+", 
               RowBox[{"MbSU2", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}]}], "}"}]}], "]"}]}]}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", "G", "]"}], ";"}]}], "\[IndentingNewLine]", 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9423371644318604`*^9, 3.942337184101965*^9}, 
   3.94233739884933*^9, {3.942337459837842*^9, 3.9423374719403224`*^9}, {
   3.942337564463399*^9, 3.9423375751868343`*^9}, {3.942940896642646*^9, 
   3.942940925435244*^9}, {3.94294133509712*^9, 3.942941351330343*^9}, {
   3.94294141142157*^9, 3.942941586357035*^9}, {3.9429416487138453`*^9, 
   3.9429416508387256`*^9}, 3.9431051600536575`*^9, {3.94941637199817*^9, 
   3.94941641296493*^9}, {3.9494166838745146`*^9, 3.9494168097506447`*^9}, {
   3.9494168420121117`*^9, 3.9494168534424825`*^9}, {3.9494168841141677`*^9, 
   3.9494169588882546`*^9}, {3.9494170029488335`*^9, 3.94941702559605*^9}, {
   3.949417103189639*^9, 3.9494171056226215`*^9}, {3.9494171381486144`*^9, 
   3.949417149468847*^9}, {3.949417235915078*^9, 3.94941723617328*^9}, {
   3.9494173021302395`*^9, 3.949417375680477*^9}, {3.9494174059614115`*^9, 
   3.9494174238087683`*^9}, {3.9494174753046865`*^9, 3.949417478504201*^9}, {
   3.949417520669998*^9, 3.9494176044460993`*^9}, {3.9494177338963575`*^9, 
   3.9494177469634123`*^9}, {3.949488443235753*^9, 3.949488457629974*^9}, {
   3.9494885840966597`*^9, 3.9494885957993727`*^9}, {3.9494886288375206`*^9, 
   3.9494886616619644`*^9}, {3.9494886949001513`*^9, 
   3.9494887391765213`*^9}, {3.9494889851125326`*^9, 3.94948899721626*^9}, {
   3.9494891592959213`*^9, 3.949489261836071*^9}, {3.9494893592814713`*^9, 
   3.949489359775193*^9}, {3.949489392988717*^9, 3.949489548129773*^9}, {
   3.9500985127850213`*^9, 3.9500985464749756`*^9}, {3.9512557280376263`*^9, 
   3.951255823956875*^9}, {3.9512558624720464`*^9, 3.9512559073817577`*^9}, 
   3.9512562004173574`*^9, 3.9955413132492285`*^9},
 CellLabel->"In[41]:=",ExpressionUUID->"41e91ace-283c-414d-badc-6f1e1c3e5640"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Minimal model NS correlators", "Subsection",
 CellChangeTimes->{{3.9439646154506555`*^9, 
  3.9439646199986305`*^9}},ExpressionUUID->"5f0bf923-b601-406c-9354-\
226b5969028c"],

Cell[CellGroupData[{

Cell["Functions", "Subsubsection",
 CellChangeTimes->{{3.943964892792506*^9, 
  3.943964893521473*^9}},ExpressionUUID->"4711d8c3-68ad-4509-97ef-\
cf71cda94bf0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalDelta]NS", "[", 
   RowBox[{"l_", ",", "m_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"l", 
      RowBox[{"(", 
       RowBox[{"l", "+", "2"}], ")"}]}], "-", 
     RowBox[{"m", "^", "2"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"4", 
     RowBox[{"(", 
      RowBox[{"k", "+", "2"}], ")"}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]NSs", "[", 
    RowBox[{"l_", ",", "m_", ",", "s_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"l", 
        RowBox[{"(", 
         RowBox[{"l", "+", "2"}], ")"}]}], "-", 
       RowBox[{"m", "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", 
       RowBox[{"(", 
        RowBox[{"k", "+", "2"}], ")"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"s", "^", "2"}], "/", "8"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.943965154161339*^9, 3.943965195669928*^9}, {
  3.9512226998316016`*^9, 3.9512227228584366`*^9}, {3.9513170263186665`*^9, 
  3.951317030146246*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"a9ab8a1b-5cfe-4890-b061-97738d823b7f"],

Cell["\<\
obtain SU(2) correlation function and dress with free boson piece\
\>", "Text",
 CellChangeTimes->{{3.995540949381981*^9, 
  3.9955409672428117`*^9}},ExpressionUUID->"9f675aa2-b160-4ee4-a762-\
9d46e4978056"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"GNS", "[", 
     RowBox[{
     "L_", ",", "M_", ",", "Mb_", ",", "S_", ",", "Sb_", ",", "size_"}], 
     "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"G", ",", "i", ",", "j"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "hack", " ", "to", " ", "stop", " ", "Mathematica", " ", "from", " ", 
        "messing", " ", "up", " ", "the", " ", "small", " ", "z", " ", 
        "expansion"}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"G", "=", 
        RowBox[{"GSU2", "[", 
         RowBox[{
          RowBox[{"L", "/", "2"}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"M", "+", "S"}], ")"}], "/", "2"}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Mb", "+", "Sb"}], ")"}], "/", "2"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"G", "=", 
        RowBox[{
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{"Product", "[", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"size", "[", 
                 RowBox[{"[", "j", "]"}], "]"}], ">", 
                RowBox[{"size", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"z", "[", 
                  RowBox[{"j", ",", "i"}], "]"}], "^", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"M", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], 
                    RowBox[{"M", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}], ")"}]}], "/", 
                    RowBox[{"(", 
                    RowBox[{"2", 
                    RowBox[{"(", 
                    RowBox[{"k", "+", "2"}], ")"}]}], ")"}]}], "+", 
                   RowBox[{
                    RowBox[{"S", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], 
                    RowBox[{
                    RowBox[{"S", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "/", "4"}]}]}], ")"}]}], 
                RowBox[{
                 RowBox[{"zb", "[", 
                  RowBox[{"j", ",", "i"}], "]"}], "^", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Mb", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], 
                    RowBox[{"Mb", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}], ")"}]}], "/", 
                    RowBox[{"(", 
                    RowBox[{"2", 
                    RowBox[{"(", 
                    RowBox[{"k", "+", "2"}], ")"}]}], ")"}]}], "+", 
                   RowBox[{
                    RowBox[{"Sb", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], 
                    RowBox[{
                    RowBox[{"Sb", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "/", "4"}]}]}], ")"}]}]}],
                ",", "1"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}], "G"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", "G", "]"}], ";"}]}], "\[IndentingNewLine]", 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"zord", "[", 
     RowBox[{"i_", ",", "j_", ",", "size_"}], "]"}], ":=", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"size", "[", 
        RowBox[{"[", "i", "]"}], "]"}], ">", 
       RowBox[{"size", "[", 
        RowBox[{"[", "j", "]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"z", "[", "i", "]"}], "-", 
       RowBox[{"z", "[", "j", "]"}]}], ",", 
      RowBox[{
       RowBox[{"z", "[", "j", "]"}], "-", 
       RowBox[{"z", "[", "i", "]"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"GNScross", "[", 
     RowBox[{"L_", ",", "M_", ",", "S_", ",", "Mb_", ",", "Sb_", ",", 
      RowBox[{"zlarge_", ":", "False"}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "zclim", ",", "zcblim", ",", "ret", ",", "R", ",", "\[CapitalDelta]1", 
        ",", ",", "zto", ",", "zbto", ",", "Lord", ",", "Mord", ",", "Mbord", 
        ",", "Sord", ",", "Sbord", ",", "ord", ",", "size", ",", "i", ",", 
        "aa"}], "}"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"we", " ", "want", " ", "the", " ", 
        RowBox[{"\[Phi]", "[", 
         RowBox[{"[", "i", "]"}], "]"}], " ", "to", " ", "be", " ", "at", " ",
         "positions", " ", 
        RowBox[{"{", 
         RowBox[{"Infinity", ",", "1", ",", "Z", ",", "0"}], "}"}]}], " ", 
       "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{"To", " ", "use", " ", "the", " ", "ZF", " ", "expressions"}],
         ",", " ", 
        RowBox[{
         RowBox[{
         "reorder", " ", "the", " ", "fields", " ", "such", " ", "that", " ", 
          "j1"}], "<=", "j2", "<=", "j3", "<=", "j4"}]}], " ", "*)"}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"ord", "=", 
        RowBox[{"Ordering", "[", "L", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Lord", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"L", "[", 
           RowBox[{"[", 
            RowBox[{"ord", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Mord", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"M", "[", 
           RowBox[{"[", 
            RowBox[{"ord", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Mbord", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Mb", "[", 
           RowBox[{"[", 
            RowBox[{"ord", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Sord", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"S", "[", 
           RowBox[{"[", 
            RowBox[{"ord", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Sbord", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Sb", "[", 
           RowBox[{"[", 
            RowBox[{"ord", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"zto", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{"R", ",", "1", ",", "Z", ",", "0"}], "}"}], "[", 
           RowBox[{"[", 
            RowBox[{"ord", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"zbto", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{"R", ",", "1", ",", "Zb", ",", "0"}], "}"}], "[", 
           RowBox[{"[", 
            RowBox[{"ord", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{
         "size", " ", "gives", " ", "the", " ", "magnitude", " ", "of", " ", 
          "the", " ", "position", " ", "of", " ", "the", " ", "fields", " ", 
          "j1"}], ",", "j2", ",", "j3", ",", 
         RowBox[{
          RowBox[{"j4", ".", " ", "This"}], " ", "will", " ", "be", " ", 
          "passed", " ", "on", " ", "to", " ", "GNS", " ", "to", " ", 
          "ensure", " ", "that", " ", "the", " ", "bosonic", " ", "prefactor",
           " ", "is", " ", "ordered", " ", "so", " ", "that", " ", 
          "Mathematica", " ", "can", " ", "expand", " ", "it", " ", "being", 
          " ", "confused", " ", "about", " ", "branch", " ", "cuts"}]}], " ", 
        "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"size", "=", 
        RowBox[{"If", "[", 
         RowBox[{"zlarge", ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{"4", ",", "2", ",", "3", ",", "1"}], "}"}], "[", 
             RowBox[{"[", 
              RowBox[{"ord", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{"4", ",", "3", ",", "2", ",", "1"}], "}"}], "[", 
             RowBox[{"[", 
              RowBox[{"ord", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"zclim", "=", 
        RowBox[{"Limit", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"z", "[", 
             RowBox[{"1", ",", "2"}], "]"}], 
            RowBox[{
             RowBox[{"z", "[", 
              RowBox[{"3", ",", "4"}], "]"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"z", "[", 
                RowBox[{"1", ",", "4"}], "]"}], 
               RowBox[{"z", "[", 
                RowBox[{"3", ",", "2"}], "]"}]}], ")"}]}]}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"z", "[", "2", "]"}], "->", 
              RowBox[{"zto", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], ",", 
             RowBox[{
              RowBox[{"zb", "[", "2", "]"}], "->", 
              RowBox[{"zbto", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], ",", 
             RowBox[{
              RowBox[{"z", "[", "3", "]"}], "->", 
              RowBox[{"zto", "[", 
               RowBox[{"[", "3", "]"}], "]"}]}], ",", 
             RowBox[{
              RowBox[{"zb", "[", "3", "]"}], "->", 
              RowBox[{"zbto", "[", 
               RowBox[{"[", "3", "]"}], "]"}]}], ",", 
             RowBox[{
              RowBox[{"z", "[", "4", "]"}], "->", 
              RowBox[{"zto", "[", 
               RowBox[{"[", "4", "]"}], "]"}]}], ",", 
             RowBox[{
              RowBox[{"zb", "[", "4", "]"}], "->", 
              RowBox[{"zbto", "[", 
               RowBox[{"[", "4", "]"}], "]"}]}], ",", 
             RowBox[{
              RowBox[{"z", "[", "1", "]"}], "->", 
              RowBox[{"zto", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ",", 
             RowBox[{
              RowBox[{"zb", "[", "1", "]"}], "->", 
              RowBox[{"zbto", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}]}], "}"}]}], ",", 
          RowBox[{"R", "->", "Infinity"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"zcblim", "=", 
        RowBox[{"zclim", "/.", 
         RowBox[{"Z", "->", "Zb"}]}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"ret", "=", 
        RowBox[{"GNS", "[", 
         RowBox[{
         "Lord", ",", "Mord", ",", "Mbord", ",", "Sord", ",", "Sbord", ",", 
          "size"}], "]"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "<=", "4"}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"S", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "!=", "0"}], ",", 
            RowBox[{"ret", "*", 
             RowBox[{"Sqrt", "[", 
              RowBox[{"2", 
               RowBox[{"k", "/", 
                RowBox[{"(", 
                 RowBox[{"k", "+", "2"}], ")"}]}]}], "]"}]}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Sb", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "!=", "0"}], ",", 
            RowBox[{"ret", "*", 
             RowBox[{"Sqrt", "[", 
              RowBox[{"2", 
               RowBox[{"k", "/", 
                RowBox[{"(", 
                 RowBox[{"k", "+", "2"}], ")"}]}]}], "]"}]}]}], "]"}], 
          ";"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"ret", "=", 
        RowBox[{"ret", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"z", "[", "2", "]"}], "->", 
            RowBox[{"zto", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"zb", "[", "2", "]"}], "->", 
            RowBox[{"zbto", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"z", "[", "3", "]"}], "->", 
            RowBox[{"zto", "[", 
             RowBox[{"[", "3", "]"}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"zb", "[", "3", "]"}], "->", 
            RowBox[{"zbto", "[", 
             RowBox[{"[", "3", "]"}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"z", "[", "4", "]"}], "->", 
            RowBox[{"zto", "[", 
             RowBox[{"[", "4", "]"}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"zb", "[", "4", "]"}], "->", 
            RowBox[{"zbto", "[", 
             RowBox[{"[", "4", "]"}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"z", "[", "1", "]"}], "->", 
            RowBox[{"zto", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"zb", "[", "1", "]"}], "->", 
            RowBox[{"zbto", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ",", 
           RowBox[{"zc", "->", "zclim"}], ",", 
           RowBox[{"zcb", "->", "zcblim"}]}], "}"}]}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"\[CapitalDelta]1", "=", 
        RowBox[{
         RowBox[{"\[CapitalDelta]NS", "[", 
          RowBox[{
           RowBox[{"L", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"M", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "+", 
         RowBox[{
          RowBox[{
           RowBox[{"S", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "^", "2"}], "/", "8"}], "+", 
         RowBox[{"\[CapitalDelta]NS", "[", 
          RowBox[{
           RowBox[{"L", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"Mb", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "+", 
         RowBox[{
          RowBox[{
           RowBox[{"Sb", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "^", "2"}], "/", "8"}]}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"ret", "=", 
        RowBox[{"SeriesCoefficient", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"R", "^", 
            RowBox[{"(", 
             RowBox[{"2", "\[CapitalDelta]1"}], ")"}]}], "ret"}], ",", 
          RowBox[{"{", 
           RowBox[{"R", ",", "Infinity", ",", "0"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"ret", "=", 
        RowBox[{"ret", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "Z"}], ")"}], "^", "aa_"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "Zb"}], ")"}], "^", "aa_"}]}], "->", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "Z"}], ")"}], 
              RowBox[{"(", 
               RowBox[{"1", "-", "Zb"}], ")"}]}], ")"}], "^", "aa"}]}], 
          "}"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"ret", "=", 
        RowBox[{"ret", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "Z"}], ")"}], "^", "aa_"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "Zb"}], ")"}], "^", "aa_"}]}], "->", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "Z"}], ")"}], 
              RowBox[{"(", 
               RowBox[{"1", "-", "Zb"}], ")"}]}], ")"}], "^", "aa"}]}], 
          "}"}]}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"Return", "[", "ret", "]"}], ";"}]}], "\[IndentingNewLine]", 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G4ptNS", "[", 
   RowBox[{"\[Phi]1_", ",", "\[Phi]2_", ",", "\[Phi]3_", ",", "\[Phi]4_", ",", 
    RowBox[{"zlarge_", ":", "False"}]}], "]"}], ":=", 
  RowBox[{"GNScross", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Phi]1", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"\[Phi]2", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"\[Phi]3", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"\[Phi]4", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Phi]1", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"\[Phi]2", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"\[Phi]3", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"\[Phi]4", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Phi]1", "[", 
       RowBox[{"[", "3", "]"}], "]"}], ",", 
      RowBox[{"\[Phi]2", "[", 
       RowBox[{"[", "3", "]"}], "]"}], ",", 
      RowBox[{"\[Phi]3", "[", 
       RowBox[{"[", "3", "]"}], "]"}], ",", 
      RowBox[{"\[Phi]4", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Phi]1", "[", 
       RowBox[{"[", "4", "]"}], "]"}], ",", 
      RowBox[{"\[Phi]2", "[", 
       RowBox[{"[", "4", "]"}], "]"}], ",", 
      RowBox[{"\[Phi]3", "[", 
       RowBox[{"[", "4", "]"}], "]"}], ",", 
      RowBox[{"\[Phi]4", "[", 
       RowBox[{"[", "4", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Phi]1", "[", 
       RowBox[{"[", "5", "]"}], "]"}], ",", 
      RowBox[{"\[Phi]2", "[", 
       RowBox[{"[", "5", "]"}], "]"}], ",", 
      RowBox[{"\[Phi]3", "[", 
       RowBox[{"[", "5", "]"}], "]"}], ",", 
      RowBox[{"\[Phi]4", "[", 
       RowBox[{"[", "5", "]"}], "]"}]}], "}"}], ",", "zlarge"}], 
   "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.9423323972696342`*^9, 3.94233239812589*^9}, {
   3.9423324421908207`*^9, 3.9423324515476785`*^9}, {3.94396478059654*^9, 
   3.9439648533550363`*^9}, {3.943965052609988*^9, 3.943965085650411*^9}, {
   3.9439652168410063`*^9, 3.943965264535288*^9}, {3.9494903051030254`*^9, 
   3.9494903057270684`*^9}, {3.9494903497084885`*^9, 
   3.9494903498777547`*^9}, {3.9494907319162655`*^9, 
   3.9494907367152214`*^9}, {3.9494907787233396`*^9, 3.949490838627391*^9}, {
   3.9494909806379194`*^9, 3.949491113351957*^9}, {3.9494911819876614`*^9, 
   3.949491242183324*^9}, {3.9494913606398497`*^9, 3.9494913683872614`*^9}, {
   3.949506040143632*^9, 3.94950607006728*^9}, {3.949506104074335*^9, 
   3.9495061065665393`*^9}, {3.9495062209741554`*^9, 
   3.9495062222660384`*^9}, {3.950029052359706*^9, 3.9500290937415323`*^9}, {
   3.950097976000602*^9, 3.9500980336799965`*^9}, {3.9501111528388214`*^9, 
   3.9501111571999936`*^9}, {3.950284231551607*^9, 3.950284313913207*^9}, {
   3.9502844228997974`*^9, 3.950284478303357*^9}, {3.9503656102758303`*^9, 
   3.950365641226371*^9}, {3.9503656886348257`*^9, 3.95036570244435*^9}, {
   3.9503658267573853`*^9, 3.950365834537468*^9}, {3.950365896898099*^9, 
   3.950365970075189*^9}, {3.9503661491858377`*^9, 3.950366170824538*^9}, {
   3.950366313895157*^9, 3.9503664000523047`*^9}, {3.9503665013390217`*^9, 
   3.950366513767295*^9}, {3.9503667629987774`*^9, 3.950366880010251*^9}, {
   3.950367038366785*^9, 3.950367153405653*^9}, 3.950367271564922*^9, {
   3.9503673266771126`*^9, 3.950367332661476*^9}, {3.950368016094947*^9, 
   3.950368018239976*^9}, {3.951256647986012*^9, 3.951256673177929*^9}, {
   3.951256919781594*^9, 3.951256998447587*^9}, {3.951257391202876*^9, 
   3.951257393945557*^9}, {3.951257556277477*^9, 3.95125757639307*^9}, {
   3.95125761453682*^9, 3.9512576163759913`*^9}, {3.951257660413747*^9, 
   3.9512576705392327`*^9}, {3.9512577255532403`*^9, 3.951257760866225*^9}, {
   3.9512620421012173`*^9, 3.951262061014183*^9}, {3.9513158528951335`*^9, 
   3.951315853227747*^9}, {3.951316432185997*^9, 3.951316554479796*^9}, {
   3.951953005336288*^9, 3.9519530093130836`*^9}, {3.9519530557341433`*^9, 
   3.951953086636671*^9}, {3.951953242987794*^9, 3.951953280688178*^9}, {
   3.9519533139799356`*^9, 3.9519533568668795`*^9}, {3.9519534459070926`*^9, 
   3.951953460114229*^9}, {3.951953680677871*^9, 3.951953696561972*^9}, {
   3.95195567223915*^9, 3.9519557128687677`*^9}, {3.9519557646269193`*^9, 
   3.951955771434758*^9}, {3.9519560516322327`*^9, 3.9519560540432696`*^9}, {
   3.9519561972279577`*^9, 3.951956201095151*^9}, {3.9519574252519493`*^9, 
   3.9519574282584724`*^9}, {3.951957470513146*^9, 3.951957472984544*^9}, {
   3.9519575085818925`*^9, 3.9519575204052763`*^9}, {3.951957554929019*^9, 
   3.951957557578229*^9}, {3.9519576491034737`*^9, 3.951957651737503*^9}, {
   3.951957748303831*^9, 3.9519577506234274`*^9}, {3.951999945991888*^9, 
   3.951999947920411*^9}, {3.9520000772890053`*^9, 3.9520000810129805`*^9}, {
   3.9520001856962*^9, 3.952000190009411*^9}, {3.9520003321151514`*^9, 
   3.952000334156002*^9}, {3.952001019016411*^9, 3.952001027050413*^9}, {
   3.952001076281166*^9, 3.9520010777447467`*^9}, {3.9520011390072165`*^9, 
   3.9520011479858103`*^9}, {3.9520013291058116`*^9, 3.952001380875017*^9}, {
   3.952001415110462*^9, 3.952001423115295*^9}, {3.952001512237474*^9, 
   3.9520015265770473`*^9}, {3.9955414028149567`*^9, 3.995541413193839*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"59f48886-342f-4ac3-8c0d-7689e1bc3f61"],

Cell["\<\
4pt function evaluated in a way that is compatible with the expansion around \
0, 1, infinity\
\>", "Text",
 CellChangeTimes->{{3.995540860183653*^9, 
  3.995540885711422*^9}},ExpressionUUID->"ff12c8ab-8a69-4a54-b87c-\
18c80be7e671"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"G4ptNS0", "[", 
     RowBox[{"\[Phi]1_", ",", "\[Phi]2_", ",", "\[Phi]3_", ",", "\[Phi]4_"}], 
     "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"G4ptNS", "[", 
         RowBox[{
         "\[Phi]4", ",", "\[Phi]2", ",", "\[Phi]3", ",", "\[Phi]1", ",", 
          "True"}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Z", "->", 
           RowBox[{"1", "/", "Z"}]}], ",", 
          RowBox[{"Zb", "->", 
           RowBox[{"1", "/", "Zb"}]}]}], "}"}]}], ")"}], "/", 
      RowBox[{"Z", "^", 
       RowBox[{"(", 
        RowBox[{"2", 
         RowBox[{"\[CapitalDelta]NSs", "[", 
          RowBox[{
           RowBox[{"\[Phi]3", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"\[Phi]3", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", 
           RowBox[{"\[Phi]3", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], ")"}]}]}], "/", 
     RowBox[{"Zb", "^", 
      RowBox[{"(", 
       RowBox[{"2", 
        RowBox[{"\[CapitalDelta]NSs", "[", 
         RowBox[{
          RowBox[{"\[Phi]3", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"\[Phi]3", "[", 
           RowBox[{"[", "4", "]"}], "]"}], ",", 
          RowBox[{"\[Phi]3", "[", 
           RowBox[{"[", "5", "]"}], "]"}]}], "]"}]}], ")"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.9512225538176403`*^9, 3.951222670091454*^9}, {
  3.9512227297870665`*^9, 3.951222841959936*^9}, {3.951223273977237*^9, 
  3.951223274698698*^9}, {3.9519530248433676`*^9, 3.9519530289890513`*^9}, {
  3.951953592775107*^9, 3.951953597594391*^9}, {3.951953827167637*^9, 
  3.9519538273493805`*^9}, {3.951955720750206*^9, 3.951955722703419*^9}, {
  3.951956005523749*^9, 3.9519560060470295`*^9}, {3.9519562495771103`*^9, 
  3.951956250149993*^9}, {3.9519576671813574`*^9, 3.9519576696910105`*^9}, {
  3.951999971427809*^9, 3.9519999719386463`*^9}, {3.9520318488588066`*^9, 
  3.9520318593349752`*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"b1e503f6-3165-49c2-94bd-7699c3e4cb27"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"G4ptNS1Z", "[", 
    RowBox[{
    "\[Phi]1_", ",", "\[Phi]2_", ",", "\[Phi]3_", ",", "\[Phi]4_", ",", 
     RowBox[{"zlarge_", ":", "False"}]}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Phi]1", "==", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "&&", 
      RowBox[{"\[Phi]4", "==", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}]}], ",", 
     RowBox[{"G2ptNS1Z", "[", 
      RowBox[{"\[Phi]2", ",", "\[Phi]3"}], "]"}], ",", 
     RowBox[{"G4ptNS", "[", 
      RowBox[{
      "\[Phi]1", ",", "\[Phi]4", ",", "\[Phi]3", ",", "\[Phi]2", ",", 
       "zlarge"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"G4ptNS1ZInf", "[", 
    RowBox[{
    "\[Phi]1_", ",", "\[Phi]2_", ",", "\[Phi]3_", ",", "\[Phi]4_", ",", 
     RowBox[{"zlarge_", ":", "False"}]}], "]"}], ":=", 
   RowBox[{"G4ptNS", "[", 
    RowBox[{
    "\[Phi]2", ",", "\[Phi]4", ",", "\[Phi]3", ",", "\[Phi]1", ",", 
     "zlarge"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.952725236877527*^9, 3.952725263101287*^9}, {
  3.952725298266575*^9, 3.9527253112618647`*^9}, {3.95273213281444*^9, 
  3.952732154544511*^9}, {3.9562329307392445`*^9, 3.956232980584735*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"6e7b8a6f-4ce8-4b7a-8671-ea48b12c6b80"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"G4ptNSInt", "[", 
    RowBox[{
    "\[Phi]1_", ",", "\[Phi]2_", ",", "\[Phi]3_", ",", "\[Phi]4_", ",", 
     RowBox[{"zlarge_", ":", "False"}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "ret", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ret", "=", 
       RowBox[{"G4ptNS", "[", 
        RowBox[{
        "\[Phi]1", ",", "\[Phi]4", ",", "\[Phi]3", ",", "\[Phi]2", ",", 
         "zlarge"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"ret", "=", 
       RowBox[{"ret", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Hypergeometric2F1", "[", 
            RowBox[{"aa_", ",", "bb_", ",", "cc_", ",", 
             RowBox[{"Z", "/", 
              RowBox[{"(", 
               RowBox[{"Z", "-", "1"}], ")"}]}]}], "]"}], "->", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "Z"}], ")"}], "^", "aa"}], "*", 
            RowBox[{"Hypergeometric2F1", "[", 
             RowBox[{"aa", ",", 
              RowBox[{"cc", "-", "bb"}], ",", "cc", ",", "Z"}], "]"}]}]}], 
          ",", 
          RowBox[{
           RowBox[{"Hypergeometric2F1", "[", 
            RowBox[{"aa_", ",", "bb_", ",", "cc_", ",", 
             RowBox[{"Zb", "/", 
              RowBox[{"(", 
               RowBox[{"Zb", "-", "1"}], ")"}]}]}], "]"}], "->", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "Zb"}], ")"}], "^", "aa"}], "*", 
            RowBox[{"Hypergeometric2F1", "[", 
             RowBox[{"aa", ",", 
              RowBox[{"cc", "-", "bb"}], ",", "cc", ",", "Zb"}], "]"}]}]}]}], 
         "}"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", "ret", "]"}], ";"}]}], "\[IndentingNewLine]", 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.952031861507058*^9, 3.952031920425462*^9}, {
  3.9520320999604034`*^9, 3.952032111737429*^9}, {3.952033698072545*^9, 
  3.952033748573668*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"6f5e251c-e6d3-4e1b-adee-65583818ab80"],

Cell["2pt function", "Text",
 CellChangeTimes->{{3.9955408405660496`*^9, 
  3.9955408417918735`*^9}},ExpressionUUID->"02812323-fdb0-4846-9ee8-\
97f956ae04d9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"G2ptNS1Z", "[", 
    RowBox[{"\[Phi]2_", ",", "\[Phi]3_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"l2", "=", 
        RowBox[{"\[Phi]2", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ",", 
       RowBox[{"m2", "=", 
        RowBox[{"\[Phi]2", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ",", 
       RowBox[{"s2", "=", 
        RowBox[{"\[Phi]2", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], ",", 
       RowBox[{"mb2", "=", 
        RowBox[{"\[Phi]2", "[", 
         RowBox[{"[", "4", "]"}], "]"}]}], ",", 
       RowBox[{"sb2", "=", 
        RowBox[{"\[Phi]2", "[", 
         RowBox[{"[", "5", "]"}], "]"}]}], ",", 
       RowBox[{"l3", "=", 
        RowBox[{"\[Phi]3", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ",", 
       RowBox[{"m3", "=", 
        RowBox[{"\[Phi]3", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ",", 
       RowBox[{"s3", "=", 
        RowBox[{"\[Phi]3", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], ",", 
       RowBox[{"mb3", "=", 
        RowBox[{"\[Phi]3", "[", 
         RowBox[{"[", "4", "]"}], "]"}]}], ",", 
       RowBox[{"sb3", "=", 
        RowBox[{"\[Phi]3", "[", 
         RowBox[{"[", "5", "]"}], "]"}]}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"l2", "!=", "l3"}], "||", 
         RowBox[{"m2", "!=", 
          RowBox[{"-", "m3"}]}], "||", 
         RowBox[{"mb2", "!=", 
          RowBox[{"-", "mb3"}]}], "||", 
         RowBox[{"s2", "!=", 
          RowBox[{"-", "s3"}]}], "||", 
         RowBox[{"sb2", "!=", 
          RowBox[{"-", "sb3"}]}]}], ",", 
        RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{
        RowBox[{"Z", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], 
           RowBox[{"\[CapitalDelta]NSs", "[", 
            RowBox[{"l2", ",", "m2", ",", "s2"}], "]"}]}], ")"}]}], 
        RowBox[{"Zb", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], 
           RowBox[{"\[CapitalDelta]NSs", "[", 
            RowBox[{"l2", ",", "mb2", ",", "sb2"}], "]"}]}], ")"}]}]}], "]"}],
       ";"}]}], "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9562308033950586`*^9, 3.9562308357985067`*^9}, {
  3.9562308676371565`*^9, 3.956230998976991*^9}, {3.95623103486594*^9, 
  3.9562311176285725`*^9}, {3.9562311660972314`*^9, 3.956231167818348*^9}, {
  3.9562312043592043`*^9, 3.9562312384225163`*^9}, {3.9562313228255568`*^9, 
  3.9562313714359317`*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"d9b0e0ae-9262-432d-8395-4fdc254919b9"]
}, Closed]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Integration", "Section",
 CellChangeTimes->{{3.9513931297009196`*^9, 
  3.951393132002463*^9}},ExpressionUUID->"7107fdf1-1fff-432d-99ab-\
69ff4db84357"],

Cell[CellGroupData[{

Cell["Functions", "Subsection",
 CellChangeTimes->{{3.9513933923801966`*^9, 
  3.9513933932546825`*^9}},ExpressionUUID->"f98c15ce-c31f-4584-b1ce-\
8b5fdb5fc854"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ToPolar", "[", "A_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ret", ",", "aa"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"ret", "=", 
        RowBox[{"A", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Z", "*", "Zb"}], ")"}], "^", "aa_"}], "->", 
           RowBox[{
            RowBox[{"Z", "^", "aa"}], "*", 
            RowBox[{"Zb", "^", "aa"}]}]}], "}"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"ret", "=", 
        RowBox[{"ret", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"Z", "^", "aa_"}], "->", 
            RowBox[{
             RowBox[{"R", "^", "aa"}], "*", 
             RowBox[{"E", "^", 
              RowBox[{"(", 
               RowBox[{"aa", "*", "I", "*", "\[Phi]"}], ")"}]}]}]}], ",", 
           RowBox[{
            RowBox[{"Zb", "^", "aa_"}], "->", 
            RowBox[{
             RowBox[{"R", "^", "aa"}], "*", 
             RowBox[{"E", "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "aa"}], "*", "I", "*", "\[Phi]"}], ")"}]}]}]}]}],
           "}"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"ret", "=", 
        RowBox[{"ret", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Z", "->", 
            RowBox[{"R", "*", 
             RowBox[{"E", "^", 
              RowBox[{"(", 
               RowBox[{"I", "*", "\[Phi]"}], ")"}]}]}]}], ",", 
           RowBox[{"Zb", "->", 
            RowBox[{"R", "*", 
             RowBox[{"E", "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "I"}], "*", "\[Phi]"}], ")"}]}]}]}]}], "}"}]}]}],
        ";", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", "ret", "]"}], ";"}]}], "\[IndentingNewLine]", 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"SimpBCuts", "[", "exp_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ret", ",", "aa", ",", "xx", ",", "yy"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"ret", "=", 
        RowBox[{"exp", "//", "Expand"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"ret", "=", 
        RowBox[{"ret", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"xx_", "^", "aa_"}], "*", 
            RowBox[{"yy_", "^", "aa_"}]}], "->", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"xx", "*", "yy"}], ")"}], "^", "aa"}]}], "}"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"ret", "=", 
        RowBox[{"ret", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            SqrtBox[
             RowBox[{"-", 
              FractionBox["1", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "Z"}]]}]], 
            SqrtBox[
             RowBox[{"-", 
              FractionBox["1", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "Zb"}]]}]]}], "->", 
           SqrtBox[
            RowBox[{
             FractionBox["1", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "Z"}]], 
             FractionBox["1", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "Zb"}]]}]]}], "}"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"ret", "=", 
        RowBox[{"ret", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox["Z", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "Z"}]], ")"}], "aa_"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox["Zb", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "Zb"}]], ")"}], "aa_"]}], "->", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              FractionBox["Z", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "Z"}]], 
              FractionBox["Zb", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "Zb"}]]}], ")"}], "aa"]}], "}"}]}]}],
        ";", "\[IndentingNewLine]", 
       RowBox[{"ret", "=", 
        RowBox[{"ret", "//", "Simplify"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"ret", "=", 
        RowBox[{"ret", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox["1", 
               RowBox[{"1", "-", "Z"}]], ")"}], "aa_"], "*", 
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox["1", 
               RowBox[{"1", "-", "Zb"}]], ")"}], "aa_"]}], "->", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              FractionBox["1", 
               RowBox[{"1", "-", "Z"}]], 
              FractionBox["1", 
               RowBox[{"1", "-", "Zb"}]]}], ")"}], "aa"]}], "}"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Return", "[", "ret", "]"}], ";"}]}], "\[IndentingNewLine]", 
     "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Z1Regulator", "[", "II_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ret", ",", "\[Lambda]"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"ret", "=", 
        RowBox[{
         RowBox[{"SimpBCuts", "[", "II", "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Z", "->", 
            RowBox[{"1", "-", "Z"}]}], ",", 
           RowBox[{"Zb", "->", 
            RowBox[{"1", "-", "Zb"}]}]}], "}"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"ret", "=", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Assuming", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Z", ">", "0"}], "&&", 
             RowBox[{"Zb", ">", "0"}]}], ",", 
            RowBox[{"Series", "[", 
             RowBox[{"ret", ",", 
              RowBox[{"{", 
               RowBox[{"Z", ",", "0", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"Zb", ",", "0", ",", "0"}], "}"}]}], "]"}]}], "]"}], "//",
           "Normal"}], ")"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"ret", "=", 
        RowBox[{"ret", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Z", "->", 
            RowBox[{"\[Lambda]", "*", "Z"}]}], ",", 
           RowBox[{"Zb", "->", 
            RowBox[{"\[Lambda]", "*", "Zb"}]}]}], "}"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"ret", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Series", "[", 
            RowBox[{"ret", ",", 
             RowBox[{"{", 
              RowBox[{"\[Lambda]", ",", "0", ",", 
               RowBox[{"-", "2"}]}], "}"}]}], "]"}], "//", "Normal"}], ")"}], 
         "/.", 
         RowBox[{"\[Lambda]", "->", "1"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"ret", "=", 
        RowBox[{"ret", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Z", "->", 
            RowBox[{"1", "-", "Z"}]}], ",", 
           RowBox[{"Zb", "->", 
            RowBox[{"1", "-", "Zb"}]}]}], "}"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Return", "[", "ret", "]"}], ";"}]}], "\[IndentingNewLine]", 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Integral01", "[", 
     RowBox[{"C1_", ",", "co_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "Int", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Int", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"SE0", "[", 
           RowBox[{"C1", ",", "co"}], "]"}], "//", "N"}], "//", "Chop"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"Int", "=", 
        RowBox[{"ToPolar", "[", "Int", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Int", "=", 
        RowBox[{"Assuming", "[", 
         RowBox[{
          RowBox[{"R", ">", "0"}], ",", 
          RowBox[{"Integrate", "[", 
           RowBox[{"Int", ",", 
            RowBox[{"{", 
             RowBox[{"\[Phi]", ",", "0", ",", 
              RowBox[{"2", "Pi"}]}], "}"}]}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Int", "=", 
        RowBox[{
         RowBox[{"Assuming", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Epsilon]", ">", "0"}], "&&", 
            RowBox[{"\[Epsilon]", "<", "1"}]}], ",", 
           RowBox[{"Integrate", "[", 
            RowBox[{
             RowBox[{"R", "*", "Int"}], ",", 
             RowBox[{"{", 
              RowBox[{"R", ",", "\[Epsilon]", ",", "1"}], "}"}]}], "]"}]}], 
          "]"}], "//", "Chop"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", "Int", "]"}], ";"}]}], "\[IndentingNewLine]", 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Integral1Inf", "[", 
     RowBox[{"C1_", ",", "co_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "Int", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Int", "=", 
        RowBox[{"C1", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Hypergeometric2F1", "[", 
            RowBox[{"aa_", ",", "bb_", ",", "cc_", ",", 
             RowBox[{"xx_", "/", 
              RowBox[{"(", 
               RowBox[{"xx_", "-", "1"}], ")"}]}]}], "]"}], "->", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "xx"}], ")"}], "^", "aa"}], "*", 
            RowBox[{"Hypergeometric2F1", "[", 
             RowBox[{"aa", ",", 
              RowBox[{"cc", "-", "bb"}], ",", "cc", ",", "xx"}], "]"}]}]}], 
          "}"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Int", "=", 
        RowBox[{"Int", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Z", "->", 
            RowBox[{"-", "Z"}]}], ",", 
           RowBox[{"Zb", "->", 
            RowBox[{"-", "Zb"}]}]}], "}"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Int", "=", 
        RowBox[{"Int", "/.", 
         RowBox[{
          RowBox[{
           RowBox[{"xx_", "^", "aa_"}], "*", 
           RowBox[{"yy_", "^", "aa_"}]}], "->", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"xx", "*", "yy"}], ")"}], "^", "aa"}]}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Int", "=", 
        RowBox[{"Int", "/.", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"-", "Z"}], ")"}], "^", "aa_"}], "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"-", "Zb"}], ")"}], "^", "aa_"}]}], "->", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Z", "*", "Zb"}], ")"}], "^", "aa"}]}]}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"Int", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"SEInf", "[", 
           RowBox[{"Int", ",", "co"}], "]"}], "//", "N"}], "//", "Chop"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"Int", "=", 
        RowBox[{"ToPolar", "[", "Int", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Int", "=", 
        RowBox[{"Assuming", "[", 
         RowBox[{
          RowBox[{"R", ">", "0"}], ",", 
          RowBox[{"Integrate", "[", 
           RowBox[{"Int", ",", 
            RowBox[{"{", 
             RowBox[{"\[Phi]", ",", "0", ",", 
              RowBox[{"2", "Pi"}]}], "}"}]}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Int", "=", 
        RowBox[{
         RowBox[{"Assuming", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Epsilon]", ">", "0"}], "&&", 
            RowBox[{"\[Epsilon]", "<", "1"}]}], ",", 
           RowBox[{"Integrate", "[", 
            RowBox[{
             RowBox[{"R", "*", "Int"}], ",", 
             RowBox[{"{", 
              RowBox[{"R", ",", "1", ",", 
               RowBox[{"\[Epsilon]", "^", 
                RowBox[{"-", "1"}]}]}], "}"}]}], "]"}]}], "]"}], "//", 
         "Chop"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", "Int", "]"}], ";"}]}], "\[IndentingNewLine]", 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PerformIntegral", "[", 
    RowBox[{"C1_", ",", "co_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "ret", ",", "Z1reg", ",", "IntegrandReg", ",", "Int0", ",", "IntInf", 
       ",", "IntReg"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Z1reg", "=", 
       RowBox[{"Z1Regulator", "[", "C1", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"IntegrandReg", "=", 
       RowBox[{"C1", "-", "Z1reg"}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"Int0", "=", 
       RowBox[{"Integral01", "[", 
        RowBox[{"IntegrandReg", ",", "co"}], "]"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"Print", "[", "Int0", "]"}], ";"}], "*)"}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"IntInf", "=", 
       RowBox[{"Integral1Inf", "[", 
        RowBox[{"IntegrandReg", ",", 
         RowBox[{"co", "+", "1"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"Print", "[", "IntInf", "]"}], ";"}], "*)"}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"IntReg", "=", 
       RowBox[{"Z1reg", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Z", "->", 
           RowBox[{"1", "-", "Z"}]}], ",", 
          RowBox[{"Zb", "->", 
           RowBox[{"1", "-", "Zb"}]}]}], "}"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"IntReg", "=", 
       RowBox[{"ToPolar", "[", "IntReg", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"IntReg", "=", 
       RowBox[{"Assuming", "[", 
        RowBox[{
         RowBox[{"R", ">", "0"}], ",", 
         RowBox[{"Integrate", "[", 
          RowBox[{"IntReg", ",", 
           RowBox[{"{", 
            RowBox[{"\[Phi]", ",", "0", ",", 
             RowBox[{"2", "Pi"}]}], "}"}]}], "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"IntReg", "=", 
       RowBox[{
        RowBox[{"Assuming", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Epsilon]", ">", "0"}], "&&", 
           RowBox[{"\[Epsilon]", "<", "1"}]}], ",", 
          RowBox[{"Integrate", "[", 
           RowBox[{
            RowBox[{"R", "*", "IntReg"}], ",", 
            RowBox[{"{", 
             RowBox[{"R", ",", "\[Epsilon]", ",", 
              RowBox[{"\[Epsilon]", "^", 
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}]}]}], "}"}]}], "]"}]}], "]"}], "//", 
        "N"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"Print", "[", "IntReg", "]"}], ";"}], "*)"}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{"Int0", "+", "IntInf", "+", "IntReg"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
         "Normal"}], "//", "Chop"}], "]"}], ";"}]}], "\[IndentingNewLine]", 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.951393401552243*^9, 3.95139346360758*^9}, {
  3.9513935089095297`*^9, 3.9513936607565894`*^9}, {3.9521044324481363`*^9, 
  3.952104432758469*^9}, {3.9521045437203865`*^9, 3.9521045455535994`*^9}, {
  3.952118889662236*^9, 3.952118890034294*^9}, {3.954349132933076*^9, 
  3.954349146991698*^9}, {3.9543491931713696`*^9, 3.9543492871877317`*^9}, {
  3.954349578598847*^9, 3.9543496664175167`*^9}, {3.9543498188489113`*^9, 
  3.954349849663949*^9}, {3.95436725393767*^9, 3.954367266117032*^9}, {
  3.955461076186796*^9, 3.9554610816297455`*^9}, {3.9555462723526297`*^9, 
  3.955546344582451*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"9d69232c-ddc5-4699-8358-7c83826c9eea"],

Cell[CellGroupData[{

Cell["Auxiliary functions", "Subsubsection",
 CellChangeTimes->{{3.951220039613544*^9, 
  3.9512200429065733`*^9}},ExpressionUUID->"10ce006e-f5ab-441c-bed6-\
9ad3ba773a53"],

Cell["Functions to expand the correlators and simplify them", "Text",
 CellChangeTimes->{{3.951316366775091*^9, 
  3.9513163739840994`*^9}},ExpressionUUID->"fa0fd6a3-5aab-47e0-8e58-\
3d94428517a2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"SEInf", "[", 
     RowBox[{"A_", ",", "co_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"aa", ",", "ret"}], "}"}], ",", 
      RowBox[{
       RowBox[{"ret", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Series", "[", 
             RowBox[{"A", ",", 
              RowBox[{"{", 
               RowBox[{"Z", ",", "Infinity", ",", "co"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"Zb", ",", "Infinity", ",", "co"}], "}"}]}], "]"}], "//",
             "Normal"}], "//", "Expand"}], ")"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"Sqrt", "[", "x_", "]"}], "->", 
            RowBox[{"x", "^", 
             RowBox[{"(", 
              RowBox[{"1", "/", "2"}], ")"}]}]}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"-", "Z"}], ")"}], "^", "aa_"}], "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"-", "Zb"}], ")"}], "^", "aa_"}]}], "->", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Z", "*", "Zb"}], ")"}], "^", "aa"}]}]}], "}"}]}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"ret", "=", 
        RowBox[{
         RowBox[{"Assuming", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Z", ">", "0"}], "&&", 
            RowBox[{"Zb", ">", "0"}]}], ",", 
           RowBox[{"Simplify", "[", "ret", "]"}]}], "]"}], "//", "Expand"}]}],
        ";", "\[IndentingNewLine]", 
       RowBox[{"ret", "=", 
        RowBox[{"ret", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"1", "/", 
             RowBox[{
              RowBox[{"(", "Z", ")"}], "^", "aa_"}]}], "/", 
            RowBox[{
             RowBox[{"(", "Zb", ")"}], "^", "aa_"}]}], "->", 
           RowBox[{"1", "/", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Z", "*", "Zb"}], ")"}], "^", "aa"}]}]}], "}"}]}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"ret", "=", 
        RowBox[{"ret", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Z", "*", "Zb"}], ")"}], "^", "aa_"}], "/", 
            RowBox[{"(", 
             RowBox[{"Z", "*", "Zb"}], ")"}]}], "->", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Z", "*", "Zb"}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"aa", "-", "1"}], ")"}]}]}], "}"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Return", "[", "ret", "]"}], ";"}]}], "\[IndentingNewLine]", 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SE0", "[", 
    RowBox[{"A_", ",", "co_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"aa", ",", "xx", ",", "yy", ",", "ret"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ret", "=", 
       RowBox[{"ret", "//.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"xx_", "^", "aa_"}], "*", 
           RowBox[{"yy_", "^", "aa_"}]}], "->", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"xx", "*", "yy"}], ")"}], "^", "aa"}]}], "}"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"ret", "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Series", "[", 
            RowBox[{"A", ",", 
             RowBox[{"{", 
              RowBox[{"Z", ",", "0", ",", "co"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"Zb", ",", "0", ",", "co"}], "}"}]}], "]"}], "//", 
           "Normal"}], "//", "Expand"}], ")"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Sqrt", "[", "x_", "]"}], "->", 
           RowBox[{"x", "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"-", "Z"}], ")"}], "^", "aa_"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"-", "Zb"}], ")"}], "^", "aa_"}]}], "->", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Z", "*", "Zb"}], ")"}], "^", "aa"}]}]}], "}"}]}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"ret", "=", 
       RowBox[{
        RowBox[{"Assuming", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Z", ">", "0"}], "&&", 
           RowBox[{"Zb", ">", "0"}]}], ",", 
          RowBox[{"Simplify", "[", "ret", "]"}]}], "]"}], "//", "Expand"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"ret", "=", 
       RowBox[{"ret", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "/", 
            RowBox[{
             RowBox[{"(", "Z", ")"}], "^", "aa_"}]}], "/", 
           RowBox[{
            RowBox[{"(", "Zb", ")"}], "^", "aa_"}]}], "->", 
          RowBox[{"1", "/", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Z", "*", "Zb"}], ")"}], "^", "aa"}]}]}], "}"}]}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"ret", "=", 
       RowBox[{"ret", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Z", "*", "Zb"}], ")"}], "^", "aa_"}], "/", 
           RowBox[{"(", 
            RowBox[{"Z", "*", "Zb"}], ")"}]}], "->", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Z", "*", "Zb"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"aa", "-", "1"}], ")"}]}]}], "}"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Return", "[", "ret", "]"}], ";"}]}], "\[IndentingNewLine]", 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9512200480895333`*^9, 3.9512201768616223`*^9}, {
  3.951220218310465*^9, 3.9512202417099023`*^9}, {3.9512202772218037`*^9, 
  3.9512204140560083`*^9}, {3.951220907829652*^9, 3.9512209373879795`*^9}, {
  3.951221006935893*^9, 3.951221067167473*^9}, {3.951224146755432*^9, 
  3.9512241677666473`*^9}, {3.951224308280575*^9, 3.951224310203512*^9}, {
  3.9512246353592453`*^9, 3.9512246404702883`*^9}, {3.9512246837368417`*^9, 
  3.951224755563424*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"c469ac51-1f31-4a34-bc5e-4421d27060e0"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Matrix Elements", "Section",
 CellChangeTimes->{{3.9543648665457573`*^9, 
  3.954364868490658*^9}},ExpressionUUID->"ad005c00-35d1-4018-b562-\
954efba2acb7"],

Cell["\<\
Compute the diagonal matrix elements listed in section 6.5. For reasons of \
time, here they are only computed up to order r^3. For the article, we \
computed them up to order r^12.\
\>", "Text",
 CellChangeTimes->{{3.995542327384508*^9, 3.995542428062257*^9}, {
  3.9955426377700977`*^9, 
  3.995542638520421*^9}},ExpressionUUID->"8d6cc4ed-3e8e-4c25-a56d-\
29d7f1b23e50"],

Cell[CellGroupData[{

Cell["A12", "Subsection",
 CellChangeTimes->{{3.9554602377910013`*^9, 3.9554602381092834`*^9}, {
  3.995542244691351*^9, 
  3.9955422447679796`*^9}},ExpressionUUID->"7f5b3929-154d-4d58-98cb-\
e74f0e7232f1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"CorrTable1", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "3", ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i1", "==", "1"}], ",", 
            RowBox[{"-", "2"}], ",", "0"}], "]"}], ",", "3", ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i2", "==", "1"}], ",", 
            RowBox[{"-", "2"}], ",", "0"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "2", ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i1", "==", "2"}], ",", 
            RowBox[{"-", "2"}], ",", "0"}], "]"}], ",", "2", ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i2", "==", "2"}], ",", 
            RowBox[{"-", "2"}], ",", "0"}], "]"}]}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i1", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i2", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", "1"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"CorrTable2", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", 
          RowBox[{"-", "3"}], ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i1", "==", "1"}], ",", "2", ",", "0"}], "]"}], ",", 
          RowBox[{"-", "3"}], ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i2", "==", "1"}], ",", "2", ",", "0"}], "]"}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", 
          RowBox[{"-", "2"}], ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i1", "==", "2"}], ",", "2", ",", "0"}], "]"}], ",", 
          RowBox[{"-", "2"}], ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i2", "==", "2"}], ",", "2", ",", "0"}], "]"}]}], "}"}]}],
        "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i1", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i2", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", "1"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.954364984327612*^9, 3.954364987149463*^9}, {
  3.9543650193061776`*^9, 3.9543650326345644`*^9}, {3.9543651385739713`*^9, 
  3.954365168143653*^9}, {3.954365201289609*^9, 3.9543652023156157`*^9}, {
  3.9543652810616217`*^9, 3.9543652827936177`*^9}, {3.9543653528218975`*^9, 
  3.9543655385687075`*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"cab7f333-5a2b-4fed-929a-2ef21e9b1f13"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", 
       RowBox[{"-", "2"}], ",", "3", ",", 
       RowBox[{"-", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", "0"}], "}"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", 
       RowBox[{"-", "2"}], ",", "3", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", 
       RowBox[{"-", "2"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "0", ",", "3", ",", 
       RowBox[{"-", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "0", ",", "3", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", 
       RowBox[{"-", "2"}]}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.95436546424323*^9, 3.9543654996707263`*^9}, 
   3.954365538979785*^9, 3.961501789221776*^9, 3.995541656459746*^9, 
   3.9955424758299713`*^9, 3.9955433932669587`*^9, 3.995543648612088*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"4d1cbb5a-a107-4e09-9290-92f26277704e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", 
       RowBox[{"-", "3"}], ",", "2", ",", 
       RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", 
       RowBox[{"-", "3"}], ",", "2", ",", 
       RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", 
       RowBox[{"-", "3"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", 
       RowBox[{"-", "3"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.95436546424323*^9, 3.9543654996707263`*^9}, 
   3.954365538979785*^9, 3.961501789221776*^9, 3.995541656459746*^9, 
   3.9955424758299713`*^9, 3.9955433932669587`*^9, 3.9955436486286945`*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"e7d54112-fd02-4215-b2df-138dde5c7f89"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CorrTable", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", "0", ",", 
            RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
          RowBox[{"CorrTable1", "[", 
           RowBox[{"[", 
            RowBox[{"i1", ",", "1"}], "]"}], "]"}], ",", 
          RowBox[{"CorrTable2", "[", 
           RowBox[{"[", 
            RowBox[{"i2", ",", "1"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"CorrTable1", "[", 
           RowBox[{"[", 
            RowBox[{"i1", ",", "2"}], "]"}], "]"}], ",", 
          RowBox[{"CorrTable2", "[", 
           RowBox[{"[", 
            RowBox[{"i2", ",", "2"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", "0", ",", 
            RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i1", ",", "1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i2", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", "1"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.9543655430146637`*^9, 3.9543656814599504`*^9}, {
  3.9543658795323133`*^9, 3.954365894691367*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"4744942d-091b-47a0-b144-0d58ad97038d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", 
         RowBox[{"-", "2"}], ",", "3", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "2", ",", 
         RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", 
         RowBox[{"-", "2"}], ",", "3", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "2", ",", 
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", 
         RowBox[{"-", "2"}], ",", "3", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "0", ",", 
         RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", 
         RowBox[{"-", "2"}], ",", "3", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "0", ",", 
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", 
         RowBox[{"-", "2"}], ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "2", ",", 
         RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", 
         RowBox[{"-", "2"}], ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "2", ",", 
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", 
         RowBox[{"-", "2"}], ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "0", ",", 
         RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", 
         RowBox[{"-", "2"}], ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "0", ",", 
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "0", ",", "3", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "2", ",", 
         RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "0", ",", "3", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "2", ",", 
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "0", ",", "3", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "0", ",", 
         RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "0", ",", "3", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "0", ",", 
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "0", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "2", ",", 
         RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "0", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "2", ",", 
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "0", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "0", ",", 
         RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "0", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "0", ",", 
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.954365682241079*^9, 3.95436589527936*^9, 
  3.9615017921769648`*^9, 3.995541656592708*^9, 3.9955424760040226`*^9, 
  3.9955433934508705`*^9, 3.9955436487755847`*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"5a318359-6b64-47cb-8cf2-01ec713e8f4c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sum", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "<=", "16"}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Print", "[", "i", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"CTentry", "=", 
      RowBox[{"CorrTable", "[", 
       RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"C1", "=", 
      RowBox[{
       RowBox[{"G4ptNS1Z", "[", 
        RowBox[{
         RowBox[{"CTentry", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
         RowBox[{"CTentry", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "2"}], "]"}], "]"}], ",", 
         RowBox[{"CTentry", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "3"}], "]"}], "]"}], ",", 
         RowBox[{"CTentry", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "4"}], "]"}], "]"}]}], "]"}], 
       RowBox[{
        RowBox[{"G4ptNS1Z", "[", 
         RowBox[{
          RowBox[{"CTentry", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "1"}], "]"}], "]"}], ",", 
          RowBox[{"CTentry", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "2"}], "]"}], "]"}], ",", 
          RowBox[{"CTentry", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "3"}], "]"}], "]"}], ",", 
          RowBox[{"CTentry", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "4"}], "]"}], "]"}]}], "]"}], "/", "2"}]}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "include", " ", "factor", " ", "of", " ", "2", " ", "from", " ", 
       "normalization", " ", "of", " ", "modulus"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"sum", "=", 
      RowBox[{"sum", "+", 
       RowBox[{"PerformIntegral", "[", 
        RowBox[{"C1", ",", "3"}], "]"}]}]}], ";"}]}], "\[IndentingNewLine]", 
   "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.954366882912446*^9, 3.9543669566445704`*^9}, {
  3.954367402293606*^9, 3.95436751241719*^9}, {3.9543675440435524`*^9, 
  3.9543676267990484`*^9}, {3.9543677747301674`*^9, 3.9543677779569874`*^9}, {
  3.954367833408124*^9, 3.9543678682468033`*^9}, {3.9955431116562495`*^9, 
  3.9955431360043383`*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"a60f4f3d-e346-475f-b0f3-c618fa8d6773"],

Cell[BoxData["1"], "Print",
 CellChangeTimes->{3.9543677827161736`*^9, 3.954367869513754*^9, 
  3.9615018285088077`*^9, 3.9955416667838883`*^9, 3.995542476075167*^9, 
  3.9955431377452936`*^9, 3.995543393525735*^9, 3.9955436488346295`*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"b09145e9-3f7f-46fd-ae5f-1b1f94fb3437"],

Cell[BoxData[
 TemplateBox[{
  "Series", "ztest1", 
   "\"Unable to decide whether numeric quantity \
\\!\\(\\*RowBox[{FractionBox[RowBox[{\\\"3\\\", \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", RowBox[{\\\"-\\\", FractionBox[\\\"3\\\", \
\\\"5\\\"]}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
RowBox[{\\\"-\\\", FractionBox[\\\"2\\\", \\\"5\\\"]}], \\\"]\\\"}], \\\" \
\\\", SuperscriptBox[RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"2\\\", \
\\\"5\\\"], \\\"]\\\"}], \\\"2\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"3\\\", \\\"5\
\\\"], \\\"]\\\"}], \\\"2\\\"]}], RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"1\\\", \\\"5\\\"], \\\"]\\\"}]], \\\"+\\\", \
FractionBox[RowBox[{SuperscriptBox[RowBox[{\\\"Gamma\\\", \\\"[\\\", RowBox[{\
\\\"-\\\", FractionBox[\\\"2\\\", \\\"5\\\"]}], \\\"]\\\"}], \\\"3\\\"], \\\" \
\\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"2\\\", \\\"5\\\"], \\\
\"]\\\"}], \\\" \\\", SuperscriptBox[RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"7\\\", \\\"5\\\"], \\\"]\\\"}], \\\"2\\\"]}], \
RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"6\\\", \\\"5\\\"], \
\\\"]\\\"}]]}]\\) is equal to zero. Assuming it is.\"", 2, 65, 1, 
   25446227381315079777, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.995543675896289*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"cc2b3dc8-3af6-4068-8ef8-e9eb5f8eb6ff"],

Cell[BoxData[
 TemplateBox[{
  "Series", "ztest1", 
   "\"Unable to decide whether numeric quantity \
\\!\\(\\*RowBox[{FractionBox[RowBox[{\\\"3\\\", \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", RowBox[{\\\"-\\\", FractionBox[\\\"3\\\", \
\\\"5\\\"]}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"2\\\", \\\"5\\\"], \\\"]\\\"}], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"3\\\", \\\"5\
\\\"], \\\"]\\\"}], \\\"3\\\"]}], RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"4\\\", \\\"5\\\"], \\\"]\\\"}]], \\\"+\\\", \
FractionBox[RowBox[{SuperscriptBox[RowBox[{\\\"Gamma\\\", \\\"[\\\", RowBox[{\
\\\"-\\\", FractionBox[\\\"2\\\", \\\"5\\\"]}], \\\"]\\\"}], \\\"2\\\"], \\\" \
\\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"1\\\", \\\"5\\\"], \\\
\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"3\\\", \\\"5\\\"], \\\"]\\\"}], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"7\\\", \\\"5\
\\\"], \\\"]\\\"}], \\\"2\\\"]}], RowBox[{RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"4\\\", \\\"5\\\"], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"6\\\", \\\"5\\\"], \
\\\"]\\\"}]}]]}]\\) is equal to zero. Assuming it is.\"", 2, 65, 2, 
   25446227381315079777, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.995543706000386*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"b7553500-a131-4b66-9bfb-e0d097afe210"],

Cell[CellGroupData[{

Cell[BoxData["2"], "Print",
 CellChangeTimes->{3.9543677827161736`*^9, 3.954367869513754*^9, 
  3.9615018285088077`*^9, 3.9955416667838883`*^9, 3.995542476075167*^9, 
  3.9955431377452936`*^9, 3.995543393525735*^9, 3.9955437187605395`*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"cabb9cb2-4bba-4f89-9672-d855df583969"],

Cell[BoxData["3"], "Print",
 CellChangeTimes->{3.9543677827161736`*^9, 3.954367869513754*^9, 
  3.9615018285088077`*^9, 3.9955416667838883`*^9, 3.995542476075167*^9, 
  3.9955431377452936`*^9, 3.995543393525735*^9, 3.9955437214323993`*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"6f564e32-f596-408c-9a88-45a4ceeb46b8"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{3.9543677827161736`*^9, 3.954367869513754*^9, 
  3.9615018285088077`*^9, 3.9955416667838883`*^9, 3.995542476075167*^9, 
  3.9955431377452936`*^9, 3.995543393525735*^9, 3.9955437296156006`*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"f5f6d226-faa6-4e84-a4be-c7bdb4e55bac"],

Cell[BoxData["5"], "Print",
 CellChangeTimes->{3.9543677827161736`*^9, 3.954367869513754*^9, 
  3.9615018285088077`*^9, 3.9955416667838883`*^9, 3.995542476075167*^9, 
  3.9955431377452936`*^9, 3.995543393525735*^9, 3.9955437415077085`*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"188e6e5a-b634-4c9e-81a4-0fa11a42b6b6"],

Cell[BoxData["6"], "Print",
 CellChangeTimes->{3.9543677827161736`*^9, 3.954367869513754*^9, 
  3.9615018285088077`*^9, 3.9955416667838883`*^9, 3.995542476075167*^9, 
  3.9955431377452936`*^9, 3.995543393525735*^9, 3.995543745914302*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"497757ec-05ef-491b-9126-3034248bb0a5"]
}, Open  ]],

Cell[BoxData[
 TemplateBox[{
  "Series", "ztest", 
   "\"Unable to decide whether numeric quantities \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{RowBox[{RowBox[{\\\"189\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Gamma\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
FractionBox[\\\"3\\\", \\\"5\\\"]}], \\\"]\\\"}], \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"2\\\", \\\"5\\\"], \
\\\"]\\\"}], \\\" \\\", SuperscriptBox[RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"3\\\", \\\"5\\\"], \\\"]\\\"}], \\\"3\\\"], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"6\\\", \\\"5\\\"], \
\\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"98\\\", \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", RowBox[{\\\"-\\\", FractionBox[\\\"3\\\", \
\\\"5\\\"]}], \\\"]\\\"}], \\\" \\\", SuperscriptBox[RowBox[{\\\"Gamma\\\", \
\\\"[\\\", RowBox[{\\\"-\\\", FractionBox[\\\"2\\\", \\\"5\\\"]}], \
\\\"]\\\"}], \\\"2\\\"], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"1\\\", \\\"5\\\"], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"3\\\", \\\"5\\\"], \
\\\"]\\\"}], \\\" \\\", SuperscriptBox[RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"7\\\", \\\"5\\\"], \\\"]\\\"}], \\\"2\\\"]}], \\\"+\\\", \
RowBox[{\\\"140\\\", \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
RowBox[{\\\"-\\\", FractionBox[\\\"8\\\", \\\"5\\\"]}], \\\"]\\\"}], \\\" \
\\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
FractionBox[\\\"3\\\", \\\"5\\\"]}], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"2\\\", \\\"5\\\"], \
\\\"]\\\"}], \\\" \\\", SuperscriptBox[RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"3\\\", \\\"5\\\"], \\\"]\\\"}], \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"6\\\", \\\"5\\\"], \
\\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"8\\\
\", \\\"5\\\"], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"60\\\", \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", RowBox[{\\\"-\\\", FractionBox[\\\"8\\\", \
\\\"5\\\"]}], \\\"]\\\"}], \\\" \\\", SuperscriptBox[RowBox[{\\\"Gamma\\\", \
\\\"[\\\", RowBox[{\\\"-\\\", FractionBox[\\\"2\\\", \\\"5\\\"]}], \
\\\"]\\\"}], \\\"2\\\"], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"1\\\", \\\"5\\\"], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"3\\\", \\\"5\\\"], \
\\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"7\\\
\", \\\"5\\\"], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"12\\\", \\\"5\\\"], \\\"]\\\"}]}]}], \\\",\\\", \
RowBox[{RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"+\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\
\\\", \\\"\[RightSkeleton]\\\"}], \\\"+\\\", RowBox[{\\\"5760\\\", \\\" \\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}]}]}], \
\\\",\\\", RowBox[{FractionBox[RowBox[{\\\"42\\\", \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", RowBox[{\\\"-\\\", FractionBox[\\\"3\\\", \
\\\"5\\\"]}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"2\\\", \\\"5\\\"], \\\"]\\\"}], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"3\\\", \\\"5\
\\\"], \\\"]\\\"}], \\\"3\\\"]}], RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"4\\\", \\\"5\\\"], \\\"]\\\"}]], \\\"+\\\", \
FractionBox[RowBox[{\\\"14\\\", \\\" \\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"3\\\", \\\"\[RightSkeleton]\\\"}], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Gamma\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}], \\\"2\\\"]}], RowBox[{RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"4\\\", \\\"5\\\"], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"6\\\", \\\"5\\\"], \
\\\"]\\\"}]}]], \\\"-\\\", FractionBox[RowBox[{\\\"28\\\", \\\" \\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"3\\\", \\\"\[RightSkeleton]\\\"}], \\\" \
\\\", SuperscriptBox[RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"2\\\"]}], RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"1\\\", \\\"\[RightSkeleton]\\\"}]], \\\"-\\\", FractionBox[RowBox[{\\\"12\
\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\"Gamma\\\", \\\"[\\\", \
RowBox[{\\\"-\\\", FractionBox[\\\"2\\\", \\\"5\\\"]}], \\\"]\\\"}], \
\\\"2\\\"], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"1\\\", \\\"5\\\"], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"7\\\", \\\"5\\\"], \
\\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"8\\\
\", \\\"5\\\"], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"12\\\", \\\"5\\\"], \\\"]\\\"}]}], \
RowBox[{RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"9\\\", \\\"5\\\"], \
\\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"11\\\", \\\"5\\\"], \\\"]\\\"}]}]]}]}], \\\"}\\\"}]\\) are \
equal to zero. Assuming they are.\"", 2, 65, 3, 25446227381315079777, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.995543817857608*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"7400f951-eb49-414b-94c8-e6740b7226f1"],

Cell[CellGroupData[{

Cell[BoxData["7"], "Print",
 CellChangeTimes->{3.9543677827161736`*^9, 3.954367869513754*^9, 
  3.9615018285088077`*^9, 3.9955416667838883`*^9, 3.995542476075167*^9, 
  3.9955431377452936`*^9, 3.995543393525735*^9, 3.9955438243079967`*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"e77a4537-dfd5-49e7-8a0a-e0edcce041a2"],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{3.9543677827161736`*^9, 3.954367869513754*^9, 
  3.9615018285088077`*^9, 3.9955416667838883`*^9, 3.995542476075167*^9, 
  3.9955431377452936`*^9, 3.995543393525735*^9, 3.9955438269078207`*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"2ae56d12-897b-450d-a3b0-45a64987eadc"],

Cell[BoxData["9"], "Print",
 CellChangeTimes->{3.9543677827161736`*^9, 3.954367869513754*^9, 
  3.9615018285088077`*^9, 3.9955416667838883`*^9, 3.995542476075167*^9, 
  3.9955431377452936`*^9, 3.995543393525735*^9, 3.9955438296432395`*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"a6017331-4ac3-41da-953a-8755d605b79e"],

Cell[BoxData["10"], "Print",
 CellChangeTimes->{3.9543677827161736`*^9, 3.954367869513754*^9, 
  3.9615018285088077`*^9, 3.9955416667838883`*^9, 3.995542476075167*^9, 
  3.9955431377452936`*^9, 3.995543393525735*^9, 3.995543831540322*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"4c6e91e6-517a-4598-8a70-7d141cf403e2"],

Cell[BoxData["11"], "Print",
 CellChangeTimes->{3.9543677827161736`*^9, 3.954367869513754*^9, 
  3.9615018285088077`*^9, 3.9955416667838883`*^9, 3.995542476075167*^9, 
  3.9955431377452936`*^9, 3.995543393525735*^9, 3.9955438333873463`*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"1a3a81db-9312-4126-ab0d-bf01db2b1340"]
}, Open  ]],

Cell[BoxData[
 TemplateBox[{
  "Series", "ztest1", 
   "\"Unable to decide whether numeric quantity \
\\!\\(\\*RowBox[{RowBox[{\\\"-\\\", FractionBox[RowBox[{\\\"21\\\", \\\" \
\\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
FractionBox[\\\"3\\\", \\\"5\\\"]}], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", RowBox[{\\\"-\\\", FractionBox[\\\"2\\\", \
\\\"5\\\"]}], \\\"]\\\"}], \\\" \\\", SuperscriptBox[RowBox[{\\\"Gamma\\\", \
\\\"[\\\", FractionBox[\\\"2\\\", \\\"5\\\"], \\\"]\\\"}], \\\"2\\\"], \\\" \
\\\", SuperscriptBox[RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"3\\\", \
\\\"5\\\"], \\\"]\\\"}], \\\"2\\\"], \\\" \\\", RowBox[{\\\"Gamma\\\", \
\\\"[\\\", FractionBox[\\\"7\\\", \\\"5\\\"], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"9\\\", \\\"5\\\"], \
\\\"]\\\"}]}], RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"1\\\", \\\"5\
\\\"], \\\"]\\\"}]]}], \\\"-\\\", FractionBox[RowBox[{\\\"14\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Gamma\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
FractionBox[\\\"2\\\", \\\"5\\\"]}], \\\"]\\\"}], \\\"3\\\"], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"2\\\", \\\"5\\\"], \
\\\"]\\\"}], \\\" \\\", SuperscriptBox[RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"7\\\", \\\"5\\\"], \\\"]\\\"}], \\\"3\\\"], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"9\\\", \\\"5\\\"], \
\\\"]\\\"}]}], RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"6\\\", \\\"5\
\\\"], \\\"]\\\"}]], \\\"+\\\", FractionBox[RowBox[{\\\"28\\\", \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", RowBox[{\\\"-\\\", FractionBox[\\\"3\\\", \
\\\"5\\\"]}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
RowBox[{\\\"-\\\", FractionBox[\\\"2\\\", \\\"5\\\"]}], \\\"]\\\"}], \\\" \
\\\", SuperscriptBox[RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"2\\\", \
\\\"5\\\"], \\\"]\\\"}], \\\"3\\\"], \\\" \\\", RowBox[{\\\"Gamma\\\", \
\\\"[\\\", FractionBox[\\\"3\\\", \\\"5\\\"], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"8\\\", \\\"5\\\"], \
\\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"9\\\
\", \\\"5\\\"], \\\"]\\\"}]}], RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\
\\\"1\\\", \\\"5\\\"], \\\"]\\\"}]], \\\"+\\\", \
FractionBox[RowBox[{\\\"12\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\"Gamma\\\
\", \\\"[\\\", RowBox[{\\\"-\\\", FractionBox[\\\"2\\\", \\\"5\\\"]}], \
\\\"]\\\"}], \\\"3\\\"], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"2\\\", \\\"5\\\"], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"4\\\", \\\"5\\\"], \
\\\"]\\\"}], \\\" \\\", SuperscriptBox[RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"7\\\", \\\"5\\\"], \\\"]\\\"}], \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"12\\\", \\\"5\\\"], \\\"]\\\
\"}]}], RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"6\\\", \\\"5\\\"], \
\\\"]\\\"}]]}]\\) is equal to zero. Assuming it is.\"", 2, 65, 4, 
   25446227381315079777, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.995543842662836*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"fe619e08-6151-4bec-911c-bc890ed33c25"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"Series\\\", \\\"::\\\", \
\\\"ztest1\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"", 2, 65, 5, 25446227381315079777, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.99554384269901*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"b62772d0-d184-4f91-bebc-0570dfa4213a"],

Cell[BoxData[
 TemplateBox[{
  "Series", "ztest", 
   "\"Unable to decide whether numeric quantities \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{RowBox[{FractionBox[RowBox[{\\\"189\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Gamma\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
FractionBox[\\\"3\\\", \\\"5\\\"]}], \\\"]\\\"}], \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"2\\\", \\\"5\\\"], \
\\\"]\\\"}], \\\" \\\", SuperscriptBox[RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"3\\\", \\\"5\\\"], \\\"]\\\"}], \\\"3\\\"]}], \
RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"4\\\", \\\"5\\\"], \
\\\"]\\\"}]], \\\"+\\\", FractionBox[RowBox[{\\\"98\\\", \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", RowBox[{\\\"-\\\", FractionBox[\\\"3\\\", \
\\\"5\\\"]}], \\\"]\\\"}], \\\" \\\", SuperscriptBox[RowBox[{\\\"Gamma\\\", \
\\\"[\\\", RowBox[{\\\"-\\\", FractionBox[\\\"2\\\", \\\"5\\\"]}], \
\\\"]\\\"}], \\\"2\\\"], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"1\\\", \\\"5\\\"], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"3\\\", \\\"5\\\"], \
\\\"]\\\"}], \\\" \\\", SuperscriptBox[RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"7\\\", \\\"5\\\"], \\\"]\\\"}], \\\"2\\\"]}], \
RowBox[{RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"4\\\", \\\"5\\\"], \
\\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"6\\\
\", \\\"5\\\"], \\\"]\\\"}]}]], \\\"+\\\", FractionBox[RowBox[{\\\"140\\\", \
\\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
FractionBox[\\\"8\\\", \\\"5\\\"]}], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", RowBox[{\\\"-\\\", FractionBox[\\\"3\\\", \
\\\"5\\\"]}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"2\\\", \\\"5\\\"], \\\"]\\\"}], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"3\\\", \\\"5\
\\\"], \\\"]\\\"}], \\\"2\\\"], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"8\\\", \\\"5\\\"], \\\"]\\\"}]}], RowBox[{\\\"Gamma\\\", \
\\\"[\\\", FractionBox[\\\"4\\\", \\\"5\\\"], \\\"]\\\"}]], \\\"+\\\", \
FractionBox[RowBox[{\\\"60\\\", \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
RowBox[{\\\"-\\\", FractionBox[\\\"8\\\", \\\"5\\\"]}], \\\"]\\\"}], \\\" \
\\\", SuperscriptBox[RowBox[{\\\"Gamma\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
FractionBox[\\\"2\\\", \\\"5\\\"]}], \\\"]\\\"}], \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"1\\\", \\\"5\\\"], \
\\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"3\\\
\", \\\"5\\\"], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"7\\\", \\\"5\\\"], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"12\\\", \\\"5\\\"], \\\"]\\\
\"}]}], RowBox[{RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"4\\\", \
\\\"5\\\"], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"6\\\", \\\"5\\\"], \\\"]\\\"}]}]]}], \\\",\\\", \
RowBox[{RowBox[{\\\"\[LeftSkeleton]\\\", \\\"5\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"+\\\", RowBox[{\\\"6\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Gamma\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
FractionBox[\\\"2\\\", \\\"5\\\"]}], \\\"]\\\"}], \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"1\\\", \\\"5\\\"], \
\\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"4\\\
\", \\\"5\\\"], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Gamma\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}], \\\"2\\\"], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\
\\\"8\\\", \\\"5\\\"], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\
\", FractionBox[\\\"12\\\", \\\"5\\\"], \\\"]\\\"}]}]}]}], \\\"}\\\"}]\\) are \
equal to zero. Assuming they are.\"", 2, 65, 6, 25446227381315079777, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9955438761573133`*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"be05a3ad-a8dd-4bf9-a8a2-33468e6f7633"],

Cell[CellGroupData[{

Cell[BoxData["12"], "Print",
 CellChangeTimes->{3.9543677827161736`*^9, 3.954367869513754*^9, 
  3.9615018285088077`*^9, 3.9955416667838883`*^9, 3.995542476075167*^9, 
  3.9955431377452936`*^9, 3.995543393525735*^9, 3.9955438833763275`*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"91030595-2996-4fe4-ae9e-bcbedfff0b93"],

Cell[BoxData["13"], "Print",
 CellChangeTimes->{3.9543677827161736`*^9, 3.954367869513754*^9, 
  3.9615018285088077`*^9, 3.9955416667838883`*^9, 3.995542476075167*^9, 
  3.9955431377452936`*^9, 3.995543393525735*^9, 3.9955438891531563`*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"4d86fb1e-fa82-47b3-966b-74decafd185d"],

Cell[BoxData["14"], "Print",
 CellChangeTimes->{3.9543677827161736`*^9, 3.954367869513754*^9, 
  3.9615018285088077`*^9, 3.9955416667838883`*^9, 3.995542476075167*^9, 
  3.9955431377452936`*^9, 3.995543393525735*^9, 3.995543891567733*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"590ebbff-9cd1-4a63-9e98-731008316123"],

Cell[BoxData["15"], "Print",
 CellChangeTimes->{3.9543677827161736`*^9, 3.954367869513754*^9, 
  3.9615018285088077`*^9, 3.9955416667838883`*^9, 3.995542476075167*^9, 
  3.9955431377452936`*^9, 3.995543393525735*^9, 3.995543894133054*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"45c7c9f4-c208-462c-9f73-56426d0e2211"],

Cell[BoxData["16"], "Print",
 CellChangeTimes->{3.9543677827161736`*^9, 3.954367869513754*^9, 
  3.9615018285088077`*^9, 3.9955416667838883`*^9, 3.995542476075167*^9, 
  3.9955431377452936`*^9, 3.995543393525735*^9, 3.995543896722241*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"d831e6c7-e14c-41d1-8a7e-6f507a0a84a4"]
}, Open  ]],

Cell[BoxData[
 TemplateBox[{
  "Series", "ztest", 
   "\"Unable to decide whether numeric quantities \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"8\\\"}], \\\" \\\", RowBox[{\\\
\"Gamma\\\", \\\"[\\\", RowBox[{\\\"-\\\", FractionBox[\\\"3\\\", \
\\\"5\\\"]}], \\\"]\\\"}], \\\" \\\", SuperscriptBox[RowBox[{\\\"Gamma\\\", \
\\\"[\\\", FractionBox[\\\"2\\\", \\\"5\\\"], \\\"]\\\"}], \\\"2\\\"], \\\" \
\\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"3\\\", \\\"5\\\"], \\\
\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"4\\\", \\\"5\\\"], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"6\\\", \\\"5\\\"], \
\\\"]\\\"}], \\\" \\\", SuperscriptBox[RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"8\\\", \\\"5\\\"], \\\"]\\\"}], \\\"2\\\"]}], \\\"+\\\", \
RowBox[{\\\"18\\\", \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
RowBox[{\\\"-\\\", FractionBox[\\\"3\\\", \\\"5\\\"]}], \\\"]\\\"}], \\\" \
\\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"2\\\", \\\"5\\\"], \\\
\"]\\\"}], \\\" \\\", SuperscriptBox[RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"3\\\", \\\"5\\\"], \\\"]\\\"}], \\\"3\\\"], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"6\\\", \\\"5\\\"], \
\\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"7\\\
\", \\\"5\\\"], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"9\\\", \\\"5\\\"], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"3\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\"Gamma\\\", \
\\\"[\\\", RowBox[{\\\"-\\\", FractionBox[\\\"2\\\", \\\"5\\\"]}], \
\\\"]\\\"}], \\\"2\\\"], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"1\\\", \\\"5\\\"], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"3\\\", \\\"5\\\"], \
\\\"]\\\"}], \\\" \\\", SuperscriptBox[RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"7\\\", \\\"5\\\"], \\\"]\\\"}], \\\"3\\\"], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"9\\\", \\\"5\\\"], \
\\\"]\\\"}]}]}], \\\",\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"9\\\", \\\"\
\[RightSkeleton]\\\"}], \\\",\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"3\\\", \\\"\[RightSkeleton]\\\"}]}], \\\"}\\\"}]\\) are equal to zero. \
Assuming they are.\"", 2, 65, 7, 25446227381315079777, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9955439700903516`*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"cdb9b443-4d4c-414d-9bab-61cc06804226"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"Series\\\", \\\"::\\\", \
\\\"ztest\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"", 2, 65, 8, 25446227381315079777, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9955439701186857`*^9},
 CellLabel->
  "During evaluation of \
In[64]:=",ExpressionUUID->"c6d73ddb-4c80-4d3c-9329-ebb6e3af129f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["sum"], "Input",
 CellChangeTimes->{{3.954368340969054*^9, 3.9543683412706933`*^9}, {
  3.995543069677684*^9, 3.9955430914675646`*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"3c68d7c9-4f92-4587-b543-64cda94519a2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1.3627359240809078`"}], "+", 
  FractionBox["6.283185307179586`", 
   SuperscriptBox["\[Epsilon]", "2"]], "+", 
  FractionBox["0.7809737293288765`", 
   SuperscriptBox["\[Epsilon]", 
    RowBox[{"6", "/", "5"}]]], "-", 
  RowBox[{"0.4723698583725527`", " ", 
   RowBox[{"Log", "[", "\[Epsilon]", "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.9543683421580706`*^9, 3.995541925668167*^9, 3.995542599048687*^9, {
   3.9955430726585207`*^9, 3.9955430918450327`*^9}, 3.995543554848624*^9, 
   3.9955439801492586`*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"9846d98e-bf02-4b68-a2a7-9a214972b774"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["A21", "Subsection",
 CellChangeTimes->{{3.9554602377910013`*^9, 3.955460244321127*^9}, {
  3.995542256076707*^9, 
  3.9955422561394467`*^9}},ExpressionUUID->"1ff30499-a9e2-4793-b727-\
dbc40ffebb91"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"CorrTable1", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "3", ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i1", "==", "1"}], ",", 
            RowBox[{"-", "2"}], ",", "0"}], "]"}], ",", "3", ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i2", "==", "1"}], ",", 
            RowBox[{"-", "2"}], ",", "0"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "2", ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i1", "==", "2"}], ",", 
            RowBox[{"-", "2"}], ",", "0"}], "]"}], ",", "2", ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i2", "==", "2"}], ",", 
            RowBox[{"-", "2"}], ",", "0"}], "]"}]}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i1", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i2", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", "1"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"CorrTable2", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", 
          RowBox[{"-", "3"}], ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i1", "==", "1"}], ",", "2", ",", "0"}], "]"}], ",", 
          RowBox[{"-", "3"}], ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i2", "==", "1"}], ",", "2", ",", "0"}], "]"}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", 
          RowBox[{"-", "2"}], ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i1", "==", "2"}], ",", "2", ",", "0"}], "]"}], ",", 
          RowBox[{"-", "2"}], ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i2", "==", "2"}], ",", "2", ",", "0"}], "]"}]}], "}"}]}],
        "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i1", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i2", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", "1"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.954364984327612*^9, 3.954364987149463*^9}, {
  3.9543650193061776`*^9, 3.9543650326345644`*^9}, {3.9543651385739713`*^9, 
  3.954365168143653*^9}, {3.954365201289609*^9, 3.9543652023156157`*^9}, {
  3.9543652810616217`*^9, 3.9543652827936177`*^9}, {3.9543653528218975`*^9, 
  3.9543655385687075`*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"49e7c753-0218-4fcb-af87-266719f4ae20"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", 
       RowBox[{"-", "2"}], ",", "3", ",", 
       RowBox[{"-", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", "0"}], "}"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", 
       RowBox[{"-", "2"}], ",", "3", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", 
       RowBox[{"-", "2"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "0", ",", "3", ",", 
       RowBox[{"-", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "0", ",", "3", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", 
       RowBox[{"-", "2"}]}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.95436546424323*^9, 3.9543654996707263`*^9}, 
   3.954365538979785*^9, 3.955460286381013*^9, 3.9555480936870337`*^9, 
   3.9615022462458563`*^9, 3.995543564342353*^9, 3.995543980216077*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"132cd533-0a7e-496c-8136-55006668d78d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", 
       RowBox[{"-", "3"}], ",", "2", ",", 
       RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", 
       RowBox[{"-", "3"}], ",", "2", ",", 
       RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", 
       RowBox[{"-", "3"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", 
       RowBox[{"-", "3"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.95436546424323*^9, 3.9543654996707263`*^9}, 
   3.954365538979785*^9, 3.955460286381013*^9, 3.9555480936870337`*^9, 
   3.9615022462458563`*^9, 3.995543564342353*^9, 3.995543980224138*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"7410d156-35e3-40a1-a87f-79fd208a6c3a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CorrTable", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"CorrTable1", "[", 
           RowBox[{"[", 
            RowBox[{"i1", ",", "1"}], "]"}], "]"}], ",", 
          RowBox[{"CorrTable2", "[", 
           RowBox[{"[", 
            RowBox[{"i2", ",", "1"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", "0", ",", 
            RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", "0", ",", 
            RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
          RowBox[{"CorrTable1", "[", 
           RowBox[{"[", 
            RowBox[{"i1", ",", "2"}], "]"}], "]"}], ",", 
          RowBox[{"CorrTable2", "[", 
           RowBox[{"[", 
            RowBox[{"i2", ",", "2"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i1", ",", "1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i2", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", "1"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.9543655430146637`*^9, 3.9543656814599504`*^9}, {
  3.9543658795323133`*^9, 3.954365894691367*^9}, {3.9554603304441013`*^9, 
  3.955460346931327*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"6c34eb5f-ce84-43cb-8eae-a56c344e9540"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", 
         RowBox[{"-", "2"}], ",", "3", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "2", ",", 
         RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", 
         RowBox[{"-", "2"}], ",", "3", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "2", ",", 
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", 
         RowBox[{"-", "2"}], ",", "3", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "0", ",", 
         RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", 
         RowBox[{"-", "2"}], ",", "3", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "0", ",", 
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", 
         RowBox[{"-", "2"}], ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "2", ",", 
         RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", 
         RowBox[{"-", "2"}], ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "2", ",", 
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", 
         RowBox[{"-", "2"}], ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "0", ",", 
         RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", 
         RowBox[{"-", "2"}], ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "0", ",", 
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "0", ",", "3", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "2", ",", 
         RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "0", ",", "3", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "2", ",", 
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "0", ",", "3", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "0", ",", 
         RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "0", ",", "3", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "0", ",", 
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "0", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "2", ",", 
         RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "0", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "2", ",", 
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "0", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "0", ",", 
         RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "0", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "0", ",", 
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.954365682241079*^9, 3.95436589527936*^9, 
  3.9554602894923286`*^9, 3.955460347896937*^9, 3.9555480980985594`*^9, 
  3.9615022463943043`*^9, 3.9955435644730635`*^9, 3.995543980348773*^9},
 CellLabel->"Out[69]=",ExpressionUUID->"b8b90b8d-014c-4dd6-b61d-fb616b97d03d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sum", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "<=", "16"}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Print", "[", "i", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"CTentry", "=", 
      RowBox[{"CorrTable", "[", 
       RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"C2", "=", 
      RowBox[{
       RowBox[{"G4ptNS1Z", "[", 
        RowBox[{
         RowBox[{"CTentry", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
         RowBox[{"CTentry", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "2"}], "]"}], "]"}], ",", 
         RowBox[{"CTentry", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "3"}], "]"}], "]"}], ",", 
         RowBox[{"CTentry", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "4"}], "]"}], "]"}]}], "]"}], 
       RowBox[{
        RowBox[{"G4ptNS1Z", "[", 
         RowBox[{
          RowBox[{"CTentry", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "1"}], "]"}], "]"}], ",", 
          RowBox[{"CTentry", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "2"}], "]"}], "]"}], ",", 
          RowBox[{"CTentry", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "3"}], "]"}], "]"}], ",", 
          RowBox[{"CTentry", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "4"}], "]"}], "]"}]}], "]"}], "/", "2"}]}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"sum", "=", 
      RowBox[{"sum", "+", 
       RowBox[{"PerformIntegral", "[", 
        RowBox[{"C2", ",", "3"}], "]"}]}]}], ";"}]}], "\[IndentingNewLine]", 
   "]"}], ";"}], "\[IndentingNewLine]", "sum"}], "Input",
 CellChangeTimes->{{3.954366882912446*^9, 3.9543669566445704`*^9}, {
  3.954367402293606*^9, 3.95436751241719*^9}, {3.9543675440435524`*^9, 
  3.9543676267990484`*^9}, {3.9543677747301674`*^9, 3.9543677779569874`*^9}, {
  3.954367833408124*^9, 3.9543678682468033`*^9}, {3.955460376189746*^9, 
  3.9554603768010015`*^9}, {3.9555488796107073`*^9, 3.9555488818522787`*^9}, {
  3.9955431576868043`*^9, 3.995543157806348*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"848ad314-83c1-4ed6-88e7-eb6a0f8e7023"],

Cell[BoxData["1"], "Print",
 CellChangeTimes->{3.9543677827161736`*^9, 3.954367869513754*^9, 
  3.955460382412726*^9, 3.9555488896136837`*^9, 3.961502246514229*^9, 
  3.9955435645067453`*^9, 3.9955439804156322`*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"a586c24f-84f0-4d59-b79a-4995dda99bb6"],

Cell[BoxData[
 TemplateBox[{
  "Series", "ztest", 
   "\"Unable to decide whether numeric quantities \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{RowBox[{FractionBox[RowBox[{\\\"63\\\", \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", RowBox[{\\\"-\\\", FractionBox[\\\"3\\\", \
\\\"5\\\"]}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"2\\\", \\\"5\\\"], \\\"]\\\"}], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"3\\\", \\\"5\
\\\"], \\\"]\\\"}], \\\"3\\\"]}], RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"4\\\", \\\"5\\\"], \\\"]\\\"}]], \\\"-\\\", \
FractionBox[RowBox[{\\\"56\\\", \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
RowBox[{\\\"-\\\", FractionBox[\\\"3\\\", \\\"5\\\"]}], \\\"]\\\"}], \\\" \
\\\", SuperscriptBox[RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"2\\\", \
\\\"5\\\"], \\\"]\\\"}], \\\"2\\\"], \\\" \\\", RowBox[{\\\"Gamma\\\", \
\\\"[\\\", FractionBox[\\\"3\\\", \\\"5\\\"], \\\"]\\\"}], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"8\\\", \\\"5\
\\\"], \\\"]\\\"}], \\\"2\\\"]}], RowBox[{RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"7\\\", \\\"5\\\"], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"9\\\", \\\"5\\\"], \
\\\"]\\\"}]}]]}], \\\",\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"9\\\", \\\"\
\[RightSkeleton]\\\"}], \\\",\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"18\\\", \\\"\[RightSkeleton]\\\"}]}], \\\"}\\\"}]\\) are equal to zero. \
Assuming they are.\"", 2, 71, 9, 25446227381315079777, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9955441227583394`*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"645c64c5-8be9-4e94-990f-736d1ff474a6"],

Cell[CellGroupData[{

Cell[BoxData["2"], "Print",
 CellChangeTimes->{3.9543677827161736`*^9, 3.954367869513754*^9, 
  3.955460382412726*^9, 3.9555488896136837`*^9, 3.961502246514229*^9, 
  3.9955435645067453`*^9, 3.9955441479635925`*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"5a36f0f1-3106-4f78-b8e8-44ad9aeb63fb"],

Cell[BoxData["3"], "Print",
 CellChangeTimes->{3.9543677827161736`*^9, 3.954367869513754*^9, 
  3.955460382412726*^9, 3.9555488896136837`*^9, 3.961502246514229*^9, 
  3.9955435645067453`*^9, 3.995544155189469*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"ac3df2b3-0455-4c19-b280-c297fefbfb6c"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{3.9543677827161736`*^9, 3.954367869513754*^9, 
  3.955460382412726*^9, 3.9555488896136837`*^9, 3.961502246514229*^9, 
  3.9955435645067453`*^9, 3.9955441618617005`*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"ca7ed7af-b00f-4749-9ef7-73849452e1a9"],

Cell[BoxData["5"], "Print",
 CellChangeTimes->{3.9543677827161736`*^9, 3.954367869513754*^9, 
  3.955460382412726*^9, 3.9555488896136837`*^9, 3.961502246514229*^9, 
  3.9955435645067453`*^9, 3.995544165111897*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"113062ab-f721-4cf8-be00-623d36575bd0"],

Cell[BoxData["6"], "Print",
 CellChangeTimes->{3.9543677827161736`*^9, 3.954367869513754*^9, 
  3.955460382412726*^9, 3.9555488896136837`*^9, 3.961502246514229*^9, 
  3.9955435645067453`*^9, 3.995544167555893*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"7887a4a8-8766-42d2-ae63-340ad01c5164"]
}, Open  ]],

Cell[BoxData[
 TemplateBox[{
  "Series", "ztest", 
   "\"Unable to decide whether numeric quantities \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{RowBox[{RowBox[{\\\"1624\\\", \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\
\\\", RowBox[{\\\"-\\\", FractionBox[\\\"3\\\", \\\"5\\\"]}], \\\"]\\\"}], \\\
\" \\\", SuperscriptBox[RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"2\\\
\", \\\"5\\\"], \\\"]\\\"}], \\\"2\\\"], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\
\"[\\\", FractionBox[\\\"3\\\", \\\"5\\\"], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"4\\\", \\\"5\\\"], \
\\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"6\\\
\", \\\"5\\\"], \\\"]\\\"}], \\\" \\\", SuperscriptBox[RowBox[{\\\"Gamma\\\", \
\\\"[\\\", FractionBox[\\\"8\\\", \\\"5\\\"], \\\"]\\\"}], \\\"2\\\"], \\\" \
\\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"11\\\", \\\"5\\\"], \
\\\"]\\\"}]}], \\\"-\\\", RowBox[{\\\"4437\\\", \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", RowBox[{\\\"-\\\", FractionBox[\\\"3\\\", \
\\\"5\\\"]}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"2\\\", \\\"5\\\"], \\\"]\\\"}], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"3\\\", \\\"5\
\\\"], \\\"]\\\"}], \\\"3\\\"], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"6\\\", \\\"5\\\"], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"7\\\", \\\"5\\\"], \
\\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"9\\\
\", \\\"5\\\"], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"11\\\", \\\"5\\\"], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"390\
\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\"Gamma\\\", \\\"[\\\", \
RowBox[{\\\"-\\\", FractionBox[\\\"2\\\", \\\"5\\\"]}], \\\"]\\\"}], \
\\\"2\\\"], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"1\\\", \\\"5\\\"], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"3\\\", \\\"5\\\"], \
\\\"]\\\"}], \\\" \\\", SuperscriptBox[RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"7\\\", \\\"5\\\"], \\\"]\\\"}], \\\"3\\\"], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"9\\\", \\\"5\\\"], \
\\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"11\\\", \\\"5\\\"], \\\"]\\\"}]}], \\\"-\\\", \
RowBox[{\\\"1440\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\"Gamma\\\", \
\\\"[\\\", RowBox[{\\\"-\\\", FractionBox[\\\"2\\\", \\\"5\\\"]}], \
\\\"]\\\"}], \\\"2\\\"], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"1\\\", \\\"5\\\"], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"4\\\", \\\"5\\\"], \
\\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"6\\\
\", \\\"5\\\"], \\\"]\\\"}], \\\" \\\", SuperscriptBox[RowBox[{\\\"Gamma\\\", \
\\\"[\\\", FractionBox[\\\"7\\\", \\\"5\\\"], \\\"]\\\"}], \\\"2\\\"], \\\" \
\\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"8\\\", \\\"5\\\"], \\\
\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"12\\\", \\\"5\\\"], \\\"]\\\"}]}]}], \\\",\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"9\\\", \\\"\[RightSkeleton]\\\"}], \\\",\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"10\\\", \\\"\[RightSkeleton]\\\"}]}], \\\
\"}\\\"}]\\) are equal to zero. Assuming they are.\"", 2, 71, 10, 
   25446227381315079777, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9955442485310917`*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"5024b258-7ee4-4323-89ab-d8380d72598b"],

Cell[CellGroupData[{

Cell[BoxData["7"], "Print",
 CellChangeTimes->{3.9543677827161736`*^9, 3.954367869513754*^9, 
  3.955460382412726*^9, 3.9555488896136837`*^9, 3.961502246514229*^9, 
  3.9955435645067453`*^9, 3.9955442657946043`*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"b04d2d32-7a12-48d0-85d0-06a8730385f6"],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{3.9543677827161736`*^9, 3.954367869513754*^9, 
  3.955460382412726*^9, 3.9555488896136837`*^9, 3.961502246514229*^9, 
  3.9955435645067453`*^9, 3.995544269460978*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"bb277edc-eac4-4055-8b6a-1069927a30ae"],

Cell[BoxData["9"], "Print",
 CellChangeTimes->{3.9543677827161736`*^9, 3.954367869513754*^9, 
  3.955460382412726*^9, 3.9555488896136837`*^9, 3.961502246514229*^9, 
  3.9955435645067453`*^9, 3.995544272173897*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"ecd26992-4dfd-4797-8efc-8d47229aceb2"],

Cell[BoxData["10"], "Print",
 CellChangeTimes->{3.9543677827161736`*^9, 3.954367869513754*^9, 
  3.955460382412726*^9, 3.9555488896136837`*^9, 3.961502246514229*^9, 
  3.9955435645067453`*^9, 3.995544275014846*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"ca22cc70-d049-4563-bf5e-22dc1ea6462e"],

Cell[BoxData["11"], "Print",
 CellChangeTimes->{3.9543677827161736`*^9, 3.954367869513754*^9, 
  3.955460382412726*^9, 3.9555488896136837`*^9, 3.961502246514229*^9, 
  3.9955435645067453`*^9, 3.995544277698738*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"5532a510-826a-4b12-b3f0-88e1e43e95db"]
}, Open  ]],

Cell[BoxData[
 TemplateBox[{
  "Series", "ztest", 
   "\"Unable to decide whether numeric quantities \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{RowBox[{FractionBox[RowBox[{\\\"14994\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Gamma\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
FractionBox[\\\"3\\\", \\\"5\\\"]}], \\\"]\\\"}], \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"2\\\", \\\"5\\\"], \
\\\"]\\\"}], \\\" \\\", SuperscriptBox[RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"3\\\", \\\"5\\\"], \\\"]\\\"}], \\\"3\\\"]}], \
RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"4\\\", \\\"5\\\"], \
\\\"]\\\"}]], \\\"+\\\", FractionBox[RowBox[{\\\"52920\\\", \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", RowBox[{\\\"-\\\", FractionBox[\\\"8\\\", \
\\\"5\\\"]}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
RowBox[{\\\"-\\\", FractionBox[\\\"3\\\", \\\"5\\\"]}], \\\"]\\\"}], \\\" \
\\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"2\\\", \\\"5\\\"], \\\
\"]\\\"}], \\\" \\\", SuperscriptBox[RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"3\\\", \\\"5\\\"], \\\"]\\\"}], \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"8\\\", \\\"5\\\"], \
\\\"]\\\"}]}], RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"4\\\", \\\"5\
\\\"], \\\"]\\\"}]], \\\"-\\\", FractionBox[RowBox[{\\\"13328\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Gamma\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
FractionBox[\\\"3\\\", \\\"5\\\"]}], \\\"]\\\"}], \\\"2\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"2\\\", \\\"5\
\\\"], \\\"]\\\"}], \\\"2\\\"], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"3\\\", \\\"5\\\"], \\\"]\\\"}], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"8\\\", \\\"5\
\\\"], \\\"]\\\"}], \\\"2\\\"]}], RowBox[{RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"7\\\", \\\"5\\\"], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"9\\\", \\\"5\\\"], \
\\\"]\\\"}]}]], \\\"-\\\", FractionBox[RowBox[{\\\"47040\\\", \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", RowBox[{\\\"-\\\", FractionBox[\\\"8\\\", \
\\\"5\\\"]}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
RowBox[{\\\"-\\\", FractionBox[\\\"3\\\", \\\"5\\\"]}], \\\"]\\\"}], \\\" \
\\\", SuperscriptBox[RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"2\\\", \
\\\"5\\\"], \\\"]\\\"}], \\\"2\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"8\\\", \\\"5\
\\\"], \\\"]\\\"}], \\\"3\\\"]}], RowBox[{RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"7\\\", \\\"5\\\"], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"9\\\", \\\"5\\\"], \
\\\"]\\\"}]}]]}], \\\",\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"9\\\", \\\"\
\[RightSkeleton]\\\"}], \\\",\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"14\\\", \\\"\[RightSkeleton]\\\"}]}], \\\"}\\\"}]\\) are equal to zero. \
Assuming they are.\"", 2, 71, 11, 25446227381315079777, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9955443838205757`*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"29b77bb1-1965-41b2-b215-0bc548fe4861"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"Series\\\", \\\"::\\\", \
\\\"ztest\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"", 2, 71, 12, 25446227381315079777, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.995544383849101*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"d058d937-7493-4305-bf8d-f863df905a3d"],

Cell[CellGroupData[{

Cell[BoxData["12"], "Print",
 CellChangeTimes->{3.9543677827161736`*^9, 3.954367869513754*^9, 
  3.955460382412726*^9, 3.9555488896136837`*^9, 3.961502246514229*^9, 
  3.9955435645067453`*^9, 3.995544399981429*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"387e2cbd-0d66-4815-be2d-0bd30768b388"],

Cell[BoxData["13"], "Print",
 CellChangeTimes->{3.9543677827161736`*^9, 3.954367869513754*^9, 
  3.955460382412726*^9, 3.9555488896136837`*^9, 3.961502246514229*^9, 
  3.9955435645067453`*^9, 3.9955444063643246`*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"638ac67f-2d91-49b3-839d-1125b7a14e35"],

Cell[BoxData["14"], "Print",
 CellChangeTimes->{3.9543677827161736`*^9, 3.954367869513754*^9, 
  3.955460382412726*^9, 3.9555488896136837`*^9, 3.961502246514229*^9, 
  3.9955435645067453`*^9, 3.995544409065857*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"24cf419d-61c7-40cb-ae00-f5cc45579705"],

Cell[BoxData["15"], "Print",
 CellChangeTimes->{3.9543677827161736`*^9, 3.954367869513754*^9, 
  3.955460382412726*^9, 3.9555488896136837`*^9, 3.961502246514229*^9, 
  3.9955435645067453`*^9, 3.995544411923929*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"7df6a02e-b15b-47f0-a119-bf82d0d236f4"],

Cell[BoxData["16"], "Print",
 CellChangeTimes->{3.9543677827161736`*^9, 3.954367869513754*^9, 
  3.955460382412726*^9, 3.9555488896136837`*^9, 3.961502246514229*^9, 
  3.9955435645067453`*^9, 3.995544414709856*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"4b9d023b-605c-472c-b9bb-f4347ffa8571"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"0.5470215388643411`", "\[VeryThinSpace]", "+", 
  FractionBox["6.283185307179586`", 
   SuperscriptBox["\[Epsilon]", "2"]], "+", 
  FractionBox["0.7809737293288765`", 
   SuperscriptBox["\[Epsilon]", 
    RowBox[{"6", "/", "5"}]]], "-", 
  RowBox[{"0.47236985837255185`", " ", 
   RowBox[{"Log", "[", "\[Epsilon]", "]"}]}]}]], "Output",
 CellChangeTimes->{3.9955445551655073`*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"428218a5-2106-4b36-a7d7-7963299e052d"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["A1j", "Subsection",
 CellChangeTimes->{{3.9554602377910013`*^9, 3.955460244321127*^9}, {
  3.95555010967932*^9, 3.955550109772188*^9}, {3.9555529949534674`*^9, 
  3.955552995697638*^9}, {3.9562296989945173`*^9, 
  3.9562297006261044`*^9}},ExpressionUUID->"35bc145e-605a-46d3-91f8-\
618cb01445e6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"CorrTable1", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "3", ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i1", "==", "1"}], ",", 
            RowBox[{"-", "2"}], ",", "0"}], "]"}], ",", "3", ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i2", "==", "1"}], ",", 
            RowBox[{"-", "2"}], ",", "0"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "2", ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i1", "==", "2"}], ",", 
            RowBox[{"-", "2"}], ",", "0"}], "]"}], ",", "2", ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i2", "==", "2"}], ",", 
            RowBox[{"-", "2"}], ",", "0"}], "]"}]}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i1", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i2", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", "1"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"CorrTable2", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", 
          RowBox[{"-", "3"}], ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i1", "==", "1"}], ",", "2", ",", "0"}], "]"}], ",", 
          RowBox[{"-", "3"}], ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i2", "==", "1"}], ",", "2", ",", "0"}], "]"}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", 
          RowBox[{"-", "2"}], ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i1", "==", "2"}], ",", "2", ",", "0"}], "]"}], ",", 
          RowBox[{"-", "2"}], ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i2", "==", "2"}], ",", "2", ",", "0"}], "]"}]}], "}"}]}],
        "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i1", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i2", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", "1"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.954364984327612*^9, 3.954364987149463*^9}, {
  3.9543650193061776`*^9, 3.9543650326345644`*^9}, {3.9543651385739713`*^9, 
  3.954365168143653*^9}, {3.954365201289609*^9, 3.9543652023156157`*^9}, {
  3.9543652810616217`*^9, 3.9543652827936177`*^9}, {3.9543653528218975`*^9, 
  3.9543655385687075`*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"cadf0f91-05c7-4022-a943-e8f474120c47"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", 
       RowBox[{"-", "2"}], ",", "3", ",", 
       RowBox[{"-", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", "0"}], "}"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", 
       RowBox[{"-", "2"}], ",", "3", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", 
       RowBox[{"-", "2"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "0", ",", "3", ",", 
       RowBox[{"-", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "0", ",", "3", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", 
       RowBox[{"-", "2"}]}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.95436546424323*^9, 3.9543654996707263`*^9}, 
   3.954365538979785*^9, 3.955460286381013*^9, 3.9555480936870337`*^9, 
   3.9555501745809565`*^9, 3.9555530474357777`*^9, 3.9562331544124985`*^9, 
   3.961503167157506*^9, 3.995544555257801*^9},
 CellLabel->"Out[73]=",ExpressionUUID->"42d374ca-04e6-4dca-a1bc-336613dde521"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", 
       RowBox[{"-", "3"}], ",", "2", ",", 
       RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", 
       RowBox[{"-", "3"}], ",", "2", ",", 
       RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", 
       RowBox[{"-", "3"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", 
       RowBox[{"-", "3"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.95436546424323*^9, 3.9543654996707263`*^9}, 
   3.954365538979785*^9, 3.955460286381013*^9, 3.9555480936870337`*^9, 
   3.9555501745809565`*^9, 3.9555530474357777`*^9, 3.9562331544124985`*^9, 
   3.961503167157506*^9, 3.995544555268798*^9},
 CellLabel->"Out[74]=",ExpressionUUID->"3d076d4d-c43e-40c8-9fbb-636becc6234e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CorrTable", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", "0", ",", 
            RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
          RowBox[{"CorrTable1", "[", 
           RowBox[{"[", 
            RowBox[{"i1", ",", "1"}], "]"}], "]"}], ",", 
          RowBox[{"CorrTable2", "[", 
           RowBox[{"[", 
            RowBox[{"i2", ",", "1"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"CorrTable1", "[", 
           RowBox[{"[", 
            RowBox[{"i1", ",", "2"}], "]"}], "]"}], ",", 
          RowBox[{"CorrTable2", "[", 
           RowBox[{"[", 
            RowBox[{"i2", ",", "2"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i1", ",", "1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i2", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", "1"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.9543655430146637`*^9, 3.9543656814599504`*^9}, {
  3.9543658795323133`*^9, 3.954365894691367*^9}, {3.9554603304441013`*^9, 
  3.955460346931327*^9}, {3.955550146387845*^9, 3.9555501521410475`*^9}, {
  3.9555530525237255`*^9, 3.9555530684696054`*^9}, {3.956232882061674*^9, 
  3.956232896110053*^9}, {3.956233239428759*^9, 3.9562332413661747`*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"4bbbbf0a-b40d-4739-a3d2-46539bdfb45e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", 
         RowBox[{"-", "2"}], ",", "3", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "2", ",", 
         RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", 
         RowBox[{"-", "2"}], ",", "3", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "2", ",", 
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", 
         RowBox[{"-", "2"}], ",", "3", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "0", ",", 
         RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", 
         RowBox[{"-", "2"}], ",", "3", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "0", ",", 
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", 
         RowBox[{"-", "2"}], ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "2", ",", 
         RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", 
         RowBox[{"-", "2"}], ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "2", ",", 
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", 
         RowBox[{"-", "2"}], ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "0", ",", 
         RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", 
         RowBox[{"-", "2"}], ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "0", ",", 
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "0", ",", "3", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "2", ",", 
         RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "0", ",", "3", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "2", ",", 
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "0", ",", "3", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "0", ",", 
         RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "0", ",", "3", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "0", ",", 
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "0", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "2", ",", 
         RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "0", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "2", ",", 
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "0", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "0", ",", 
         RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "0", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "0", ",", 
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.954365682241079*^9, 3.95436589527936*^9, 3.9554602894923286`*^9, 
   3.955460347896937*^9, 3.9555480980985594`*^9, 3.9555501789135556`*^9, {
   3.955553069097607*^9, 3.955553085830675*^9}, {3.9562331465111437`*^9, 
   3.9562331565283394`*^9}, 3.9562332427757187`*^9, 3.9615031672466063`*^9, 
   3.995544555368746*^9},
 CellLabel->"Out[75]=",ExpressionUUID->"70f2e57c-dac8-4a3b-8387-e427d8307398"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sum", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "<=", "16"}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Print", "[", "i", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"CTentry", "=", 
      RowBox[{"CorrTable", "[", 
       RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"C5", "=", 
      RowBox[{
       RowBox[{"G4ptNS1Z", "[", 
        RowBox[{
         RowBox[{"CTentry", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
         RowBox[{"CTentry", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "2"}], "]"}], "]"}], ",", 
         RowBox[{"CTentry", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "3"}], "]"}], "]"}], ",", 
         RowBox[{"CTentry", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "4"}], "]"}], "]"}]}], "]"}], 
       RowBox[{
        RowBox[{"G4ptNS1Z", "[", 
         RowBox[{
          RowBox[{"CTentry", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "1"}], "]"}], "]"}], ",", 
          RowBox[{"CTentry", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "2"}], "]"}], "]"}], ",", 
          RowBox[{"CTentry", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "3"}], "]"}], "]"}], ",", 
          RowBox[{"CTentry", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "4"}], "]"}], "]"}]}], "]"}], "/", "2"}]}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"sum", "=", 
      RowBox[{"sum", "+", 
       RowBox[{"PerformIntegral", "[", 
        RowBox[{"C5", ",", "3"}], "]"}]}]}], ";"}]}], "\[IndentingNewLine]", 
   "]"}], ";"}], "\[IndentingNewLine]", "sum"}], "Input",
 CellChangeTimes->{{3.954366882912446*^9, 3.9543669566445704`*^9}, {
  3.954367402293606*^9, 3.95436751241719*^9}, {3.9543675440435524`*^9, 
  3.9543676267990484`*^9}, {3.9543677747301674`*^9, 3.9543677779569874`*^9}, {
  3.954367833408124*^9, 3.9543678682468033`*^9}, {3.955460376189746*^9, 
  3.9554603768010015`*^9}, {3.9555488796107073`*^9, 3.9555488818522787`*^9}, {
  3.955550184461107*^9, 3.9555501866367507`*^9}, {3.9555530897334385`*^9, 
  3.9555530915437984`*^9}, {3.956233161876729*^9, 3.956233162042967*^9}, {
  3.956233209635973*^9, 3.9562332097232275`*^9}, {3.9955431844737787`*^9, 
  3.9955431847237005`*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"607ce1ec-4404-4c6b-82b8-5f600bc28deb"],

Cell[CellGroupData[{

Cell[BoxData["1"], "Print",
 CellChangeTimes->{
  3.9543677827161736`*^9, 3.954367869513754*^9, 3.955460382412726*^9, 
   3.9555488896136837`*^9, 3.955550190621352*^9, 3.955553092424998*^9, {
   3.956233187268852*^9, 3.956233210428273*^9}, 3.9562332473214207`*^9, 
   3.9615031673060646`*^9, 3.9955445554106054`*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"91371804-006c-4934-a252-2de058a2f4ad"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{
  3.9543677827161736`*^9, 3.954367869513754*^9, 3.955460382412726*^9, 
   3.9555488896136837`*^9, 3.955550190621352*^9, 3.955553092424998*^9, {
   3.956233187268852*^9, 3.956233210428273*^9}, 3.9562332473214207`*^9, 
   3.9615031673060646`*^9, 3.9955445659648943`*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"03d5debc-a3eb-4dfd-bde5-2c6dee346f01"],

Cell[BoxData["3"], "Print",
 CellChangeTimes->{
  3.9543677827161736`*^9, 3.954367869513754*^9, 3.955460382412726*^9, 
   3.9555488896136837`*^9, 3.955550190621352*^9, 3.955553092424998*^9, {
   3.956233187268852*^9, 3.956233210428273*^9}, 3.9562332473214207`*^9, 
   3.9615031673060646`*^9, 3.9955445661257906`*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"1ff95111-0e91-4574-ac50-0ff8aaace2ab"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{
  3.9543677827161736`*^9, 3.954367869513754*^9, 3.955460382412726*^9, 
   3.9555488896136837`*^9, 3.955550190621352*^9, 3.955553092424998*^9, {
   3.956233187268852*^9, 3.956233210428273*^9}, 3.9562332473214207`*^9, 
   3.9615031673060646`*^9, 3.9955445662814445`*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"36bee922-08dd-44ac-b959-5a4385f928d2"],

Cell[BoxData["5"], "Print",
 CellChangeTimes->{
  3.9543677827161736`*^9, 3.954367869513754*^9, 3.955460382412726*^9, 
   3.9555488896136837`*^9, 3.955550190621352*^9, 3.955553092424998*^9, {
   3.956233187268852*^9, 3.956233210428273*^9}, 3.9562332473214207`*^9, 
   3.9615031673060646`*^9, 3.995544566401928*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"94774df7-6dcb-4546-beb8-a52cb470d63f"],

Cell[BoxData["6"], "Print",
 CellChangeTimes->{
  3.9543677827161736`*^9, 3.954367869513754*^9, 3.955460382412726*^9, 
   3.9555488896136837`*^9, 3.955550190621352*^9, 3.955553092424998*^9, {
   3.956233187268852*^9, 3.956233210428273*^9}, 3.9562332473214207`*^9, 
   3.9615031673060646`*^9, 3.9955445665470448`*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"f5968a7a-50ce-4341-bebd-06b52d61317d"],

Cell[BoxData["7"], "Print",
 CellChangeTimes->{
  3.9543677827161736`*^9, 3.954367869513754*^9, 3.955460382412726*^9, 
   3.9555488896136837`*^9, 3.955550190621352*^9, 3.955553092424998*^9, {
   3.956233187268852*^9, 3.956233210428273*^9}, 3.9562332473214207`*^9, 
   3.9615031673060646`*^9, 3.9955445755478716`*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"b95436e8-53e7-44a1-9606-4aa278b240df"],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{
  3.9543677827161736`*^9, 3.954367869513754*^9, 3.955460382412726*^9, 
   3.9555488896136837`*^9, 3.955550190621352*^9, 3.955553092424998*^9, {
   3.956233187268852*^9, 3.956233210428273*^9}, 3.9562332473214207`*^9, 
   3.9615031673060646`*^9, 3.995544575650567*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"e3e9b975-9670-4eb3-aa3b-67fed7c3bef6"],

Cell[BoxData["9"], "Print",
 CellChangeTimes->{
  3.9543677827161736`*^9, 3.954367869513754*^9, 3.955460382412726*^9, 
   3.9555488896136837`*^9, 3.955550190621352*^9, 3.955553092424998*^9, {
   3.956233187268852*^9, 3.956233210428273*^9}, 3.9562332473214207`*^9, 
   3.9615031673060646`*^9, 3.995544575743843*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"93fd4a64-3a4f-4114-96a5-a46475902c6f"],

Cell[BoxData["10"], "Print",
 CellChangeTimes->{
  3.9543677827161736`*^9, 3.954367869513754*^9, 3.955460382412726*^9, 
   3.9555488896136837`*^9, 3.955550190621352*^9, 3.955553092424998*^9, {
   3.956233187268852*^9, 3.956233210428273*^9}, 3.9562332473214207`*^9, 
   3.9615031673060646`*^9, 3.995544575869426*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"a9725f64-51d1-4560-852b-8eaf1a6d8028"],

Cell[BoxData["11"], "Print",
 CellChangeTimes->{
  3.9543677827161736`*^9, 3.954367869513754*^9, 3.955460382412726*^9, 
   3.9555488896136837`*^9, 3.955550190621352*^9, 3.955553092424998*^9, {
   3.956233187268852*^9, 3.956233210428273*^9}, 3.9562332473214207`*^9, 
   3.9615031673060646`*^9, 3.9955445759899855`*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"a981d406-299d-4c00-8f87-ebe869c4506a"],

Cell[BoxData["12"], "Print",
 CellChangeTimes->{
  3.9543677827161736`*^9, 3.954367869513754*^9, 3.955460382412726*^9, 
   3.9555488896136837`*^9, 3.955550190621352*^9, 3.955553092424998*^9, {
   3.956233187268852*^9, 3.956233210428273*^9}, 3.9562332473214207`*^9, 
   3.9615031673060646`*^9, 3.995544585541361*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"15b2129a-70b0-4c54-86bf-1c348ad66003"],

Cell[BoxData["13"], "Print",
 CellChangeTimes->{
  3.9543677827161736`*^9, 3.954367869513754*^9, 3.955460382412726*^9, 
   3.9555488896136837`*^9, 3.955550190621352*^9, 3.955553092424998*^9, {
   3.956233187268852*^9, 3.956233210428273*^9}, 3.9562332473214207`*^9, 
   3.9615031673060646`*^9, 3.99554458567735*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"5965a5a9-eeb5-47f0-a457-3ad43effa519"],

Cell[BoxData["14"], "Print",
 CellChangeTimes->{
  3.9543677827161736`*^9, 3.954367869513754*^9, 3.955460382412726*^9, 
   3.9555488896136837`*^9, 3.955550190621352*^9, 3.955553092424998*^9, {
   3.956233187268852*^9, 3.956233210428273*^9}, 3.9562332473214207`*^9, 
   3.9615031673060646`*^9, 3.9955445858010616`*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"c7c1f5e4-36d3-415f-980d-59eefb715554"],

Cell[BoxData["15"], "Print",
 CellChangeTimes->{
  3.9543677827161736`*^9, 3.954367869513754*^9, 3.955460382412726*^9, 
   3.9555488896136837`*^9, 3.955550190621352*^9, 3.955553092424998*^9, {
   3.956233187268852*^9, 3.956233210428273*^9}, 3.9562332473214207`*^9, 
   3.9615031673060646`*^9, 3.995544585925279*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"0e7aa3a3-fad3-4d0b-addb-38bf7ddd856d"],

Cell[BoxData["16"], "Print",
 CellChangeTimes->{
  3.9543677827161736`*^9, 3.954367869513754*^9, 3.955460382412726*^9, 
   3.9555488896136837`*^9, 3.955550190621352*^9, 3.955553092424998*^9, {
   3.956233187268852*^9, 3.956233210428273*^9}, 3.9562332473214207`*^9, 
   3.9615031673060646`*^9, 3.995544586058379*^9},
 CellLabel->
  "During evaluation of \
In[76]:=",ExpressionUUID->"b7fb002c-420c-41d3-9ff4-9f59e8db6594"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.8707200524964236`"}], "-", 
  RowBox[{"0.34906585039886595`", " ", 
   RowBox[{"Log", "[", "\[Epsilon]", "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.955460538935273*^9, 3.955549215965357*^9, 3.9555502311659803`*^9, 
   3.9555531471506186`*^9, {3.9562332075085993`*^9, 3.956233227495864*^9}, 
   3.956233309167613*^9, 3.9615032052551436`*^9, 3.995544595133638*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"f9b9895d-90af-42ca-b511-1243a24ac152"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Ai1", "Subsection",
 CellChangeTimes->{{3.9554602377910013`*^9, 3.955460244321127*^9}, {
  3.95555010967932*^9, 3.955550109772188*^9}, {3.9555529949534674`*^9, 
  3.955552995697638*^9}, {3.9562296989945173`*^9, 3.9562297006261044`*^9}, {
  3.956233459581645*^9, 3.956233460886808*^9}, {3.956233502727728*^9, 
  3.9562335030554843`*^9}},ExpressionUUID->"7d14c526-bc0f-49a6-ab6c-\
1aa7d0249384"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"CorrTable1", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "3", ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i1", "==", "1"}], ",", 
            RowBox[{"-", "2"}], ",", "0"}], "]"}], ",", "3", ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i2", "==", "1"}], ",", 
            RowBox[{"-", "2"}], ",", "0"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "2", ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i1", "==", "2"}], ",", 
            RowBox[{"-", "2"}], ",", "0"}], "]"}], ",", "2", ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i2", "==", "2"}], ",", 
            RowBox[{"-", "2"}], ",", "0"}], "]"}]}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i1", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i2", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", "1"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"CorrTable2", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", 
          RowBox[{"-", "3"}], ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i1", "==", "1"}], ",", "2", ",", "0"}], "]"}], ",", 
          RowBox[{"-", "3"}], ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i2", "==", "1"}], ",", "2", ",", "0"}], "]"}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", 
          RowBox[{"-", "2"}], ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i1", "==", "2"}], ",", "2", ",", "0"}], "]"}], ",", 
          RowBox[{"-", "2"}], ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i2", "==", "2"}], ",", "2", ",", "0"}], "]"}]}], "}"}]}],
        "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i1", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i2", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", "1"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.954364984327612*^9, 3.954364987149463*^9}, {
  3.9543650193061776`*^9, 3.9543650326345644`*^9}, {3.9543651385739713`*^9, 
  3.954365168143653*^9}, {3.954365201289609*^9, 3.9543652023156157`*^9}, {
  3.9543652810616217`*^9, 3.9543652827936177`*^9}, {3.9543653528218975`*^9, 
  3.9543655385687075`*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"1f9060ca-d1a0-4784-9c22-4152a0943dd9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", 
       RowBox[{"-", "2"}], ",", "3", ",", 
       RowBox[{"-", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", "0"}], "}"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", 
       RowBox[{"-", "2"}], ",", "3", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", 
       RowBox[{"-", "2"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "0", ",", "3", ",", 
       RowBox[{"-", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "0", ",", "3", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", 
       RowBox[{"-", "2"}]}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.95436546424323*^9, 3.9543654996707263`*^9}, 
   3.954365538979785*^9, 3.955460286381013*^9, 3.9555480936870337`*^9, 
   3.9555501745809565`*^9, 3.9555530474357777`*^9, 3.9562331544124985`*^9, 
   3.956233488235921*^9, 3.9562339834864798`*^9, 3.9615032053890657`*^9, 
   3.9955445952316456`*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"bd182292-1644-4668-a02f-274ece703a71"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", 
       RowBox[{"-", "3"}], ",", "2", ",", 
       RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", 
       RowBox[{"-", "3"}], ",", "2", ",", 
       RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", 
       RowBox[{"-", "3"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", 
       RowBox[{"-", "3"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.95436546424323*^9, 3.9543654996707263`*^9}, 
   3.954365538979785*^9, 3.955460286381013*^9, 3.9555480936870337`*^9, 
   3.9555501745809565`*^9, 3.9555530474357777`*^9, 3.9562331544124985`*^9, 
   3.956233488235921*^9, 3.9562339834864798`*^9, 3.9615032053890657`*^9, 
   3.995544595242406*^9},
 CellLabel->"Out[80]=",ExpressionUUID->"df389702-daba-4769-9e0b-d1a0837fabe3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CorrTable", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"CorrTable1", "[", 
           RowBox[{"[", 
            RowBox[{"i1", ",", "1"}], "]"}], "]"}], ",", 
          RowBox[{"CorrTable2", "[", 
           RowBox[{"[", 
            RowBox[{"i2", ",", "1"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", "0", ",", 
            RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"CorrTable1", "[", 
           RowBox[{"[", 
            RowBox[{"i1", ",", "2"}], "]"}], "]"}], ",", 
          RowBox[{"CorrTable2", "[", 
           RowBox[{"[", 
            RowBox[{"i2", ",", "2"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i1", ",", "1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i2", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", "1"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.9543655430146637`*^9, 3.9543656814599504`*^9}, {
  3.9543658795323133`*^9, 3.954365894691367*^9}, {3.9554603304441013`*^9, 
  3.955460346931327*^9}, {3.955550146387845*^9, 3.9555501521410475`*^9}, {
  3.9555530525237255`*^9, 3.9555530684696054`*^9}, {3.956232882061674*^9, 
  3.956232896110053*^9}, {3.956233239428759*^9, 3.9562332413661747`*^9}, {
  3.9562339696807*^9, 3.9562339760138855`*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"33693297-16a2-4d3f-b671-76ca416e8fe0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", 
         RowBox[{"-", "2"}], ",", "3", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "2", ",", 
         RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", 
         RowBox[{"-", "2"}], ",", "3", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "2", ",", 
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", 
         RowBox[{"-", "2"}], ",", "3", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "0", ",", 
         RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", 
         RowBox[{"-", "2"}], ",", "3", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "0", ",", 
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", 
         RowBox[{"-", "2"}], ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "2", ",", 
         RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", 
         RowBox[{"-", "2"}], ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "2", ",", 
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", 
         RowBox[{"-", "2"}], ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "0", ",", 
         RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", 
         RowBox[{"-", "2"}], ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "0", ",", 
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "0", ",", "3", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "2", ",", 
         RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "0", ",", "3", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "2", ",", 
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "0", ",", "3", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "0", ",", 
         RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "0", ",", "3", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "0", ",", 
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "0", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "2", ",", 
         RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "0", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "2", ",", 
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "0", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "0", ",", 
         RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "0", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "0", ",", 
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.954365682241079*^9, 3.95436589527936*^9, 3.9554602894923286`*^9, 
   3.955460347896937*^9, 3.9555480980985594`*^9, 3.9555501789135556`*^9, {
   3.955553069097607*^9, 3.955553085830675*^9}, {3.9562331465111437`*^9, 
   3.9562331565283394`*^9}, 3.9562332427757187`*^9, 3.9562334882907567`*^9, 
   3.956233983556134*^9, 3.961503205469509*^9, 3.9955445953673277`*^9},
 CellLabel->"Out[81]=",ExpressionUUID->"9cffcf55-cf16-4210-8314-50b7e13862e2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sum", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "<=", "16"}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Print", "[", "i", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"CTentry", "=", 
      RowBox[{"CorrTable", "[", 
       RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"C5", "=", 
      RowBox[{
       RowBox[{"G4ptNS1Z", "[", 
        RowBox[{
         RowBox[{"CTentry", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
         RowBox[{"CTentry", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "2"}], "]"}], "]"}], ",", 
         RowBox[{"CTentry", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "3"}], "]"}], "]"}], ",", 
         RowBox[{"CTentry", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "4"}], "]"}], "]"}]}], "]"}], 
       RowBox[{
        RowBox[{"G4ptNS1Z", "[", 
         RowBox[{
          RowBox[{"CTentry", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "1"}], "]"}], "]"}], ",", 
          RowBox[{"CTentry", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "2"}], "]"}], "]"}], ",", 
          RowBox[{"CTentry", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "3"}], "]"}], "]"}], ",", 
          RowBox[{"CTentry", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "4"}], "]"}], "]"}]}], "]"}], "/", "2"}]}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"sum", "=", 
      RowBox[{"sum", "+", 
       RowBox[{"PerformIntegral", "[", 
        RowBox[{"C5", ",", "3"}], "]"}]}]}], ";"}]}], "\[IndentingNewLine]", 
   "]"}], ";"}], "\[IndentingNewLine]", "sum"}], "Input",
 CellChangeTimes->{{3.954366882912446*^9, 3.9543669566445704`*^9}, {
  3.954367402293606*^9, 3.95436751241719*^9}, {3.9543675440435524`*^9, 
  3.9543676267990484`*^9}, {3.9543677747301674`*^9, 3.9543677779569874`*^9}, {
  3.954367833408124*^9, 3.9543678682468033`*^9}, {3.955460376189746*^9, 
  3.9554603768010015`*^9}, {3.9555488796107073`*^9, 3.9555488818522787`*^9}, {
  3.955550184461107*^9, 3.9555501866367507`*^9}, {3.9555530897334385`*^9, 
  3.9555530915437984`*^9}, {3.956233161876729*^9, 3.956233162042967*^9}, {
  3.956233209635973*^9, 3.9562332097232275`*^9}, {3.9955431943012495`*^9, 
  3.9955431946066923`*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"56ecc6b1-2ae0-4cdb-a380-415c44db23f0"],

Cell[CellGroupData[{

Cell[BoxData["1"], "Print",
 CellChangeTimes->{
  3.9543677827161736`*^9, 3.954367869513754*^9, 3.955460382412726*^9, 
   3.9555488896136837`*^9, 3.955550190621352*^9, 3.955553092424998*^9, {
   3.956233187268852*^9, 3.956233210428273*^9}, 3.9562332473214207`*^9, 
   3.956233488340109*^9, 3.956233983606183*^9, 3.9615032055443735`*^9, 
   3.995544595431595*^9},
 CellLabel->
  "During evaluation of \
In[82]:=",ExpressionUUID->"1baa2b88-a1e9-42d2-b7c3-14db82df862b"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{
  3.9543677827161736`*^9, 3.954367869513754*^9, 3.955460382412726*^9, 
   3.9555488896136837`*^9, 3.955550190621352*^9, 3.955553092424998*^9, {
   3.956233187268852*^9, 3.956233210428273*^9}, 3.9562332473214207`*^9, 
   3.956233488340109*^9, 3.956233983606183*^9, 3.9615032055443735`*^9, 
   3.9955446071122904`*^9},
 CellLabel->
  "During evaluation of \
In[82]:=",ExpressionUUID->"549bc8bd-3a7f-4b28-8763-a984dc6e986c"],

Cell[BoxData["3"], "Print",
 CellChangeTimes->{
  3.9543677827161736`*^9, 3.954367869513754*^9, 3.955460382412726*^9, 
   3.9555488896136837`*^9, 3.955550190621352*^9, 3.955553092424998*^9, {
   3.956233187268852*^9, 3.956233210428273*^9}, 3.9562332473214207`*^9, 
   3.956233488340109*^9, 3.956233983606183*^9, 3.9615032055443735`*^9, 
   3.995544607263839*^9},
 CellLabel->
  "During evaluation of \
In[82]:=",ExpressionUUID->"b41cc145-bad0-4557-8c2b-41075f020ed7"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{
  3.9543677827161736`*^9, 3.954367869513754*^9, 3.955460382412726*^9, 
   3.9555488896136837`*^9, 3.955550190621352*^9, 3.955553092424998*^9, {
   3.956233187268852*^9, 3.956233210428273*^9}, 3.9562332473214207`*^9, 
   3.956233488340109*^9, 3.956233983606183*^9, 3.9615032055443735`*^9, 
   3.995544607377968*^9},
 CellLabel->
  "During evaluation of \
In[82]:=",ExpressionUUID->"eb769371-895d-4245-a5d5-6f484e0b341f"],

Cell[BoxData["5"], "Print",
 CellChangeTimes->{
  3.9543677827161736`*^9, 3.954367869513754*^9, 3.955460382412726*^9, 
   3.9555488896136837`*^9, 3.955550190621352*^9, 3.955553092424998*^9, {
   3.956233187268852*^9, 3.956233210428273*^9}, 3.9562332473214207`*^9, 
   3.956233488340109*^9, 3.956233983606183*^9, 3.9615032055443735`*^9, 
   3.9955446074620442`*^9},
 CellLabel->
  "During evaluation of \
In[82]:=",ExpressionUUID->"6ad00b11-3436-4f3e-abe9-b121979aeae7"],

Cell[BoxData["6"], "Print",
 CellChangeTimes->{
  3.9543677827161736`*^9, 3.954367869513754*^9, 3.955460382412726*^9, 
   3.9555488896136837`*^9, 3.955550190621352*^9, 3.955553092424998*^9, {
   3.956233187268852*^9, 3.956233210428273*^9}, 3.9562332473214207`*^9, 
   3.956233488340109*^9, 3.956233983606183*^9, 3.9615032055443735`*^9, 
   3.9955446075955954`*^9},
 CellLabel->
  "During evaluation of \
In[82]:=",ExpressionUUID->"65045e51-820f-44fe-b4e3-d667db69435d"],

Cell[BoxData["7"], "Print",
 CellChangeTimes->{
  3.9543677827161736`*^9, 3.954367869513754*^9, 3.955460382412726*^9, 
   3.9555488896136837`*^9, 3.955550190621352*^9, 3.955553092424998*^9, {
   3.956233187268852*^9, 3.956233210428273*^9}, 3.9562332473214207`*^9, 
   3.956233488340109*^9, 3.956233983606183*^9, 3.9615032055443735`*^9, 
   3.995544617847717*^9},
 CellLabel->
  "During evaluation of \
In[82]:=",ExpressionUUID->"9978c5c1-970c-48b2-ab0b-67583945ef02"],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{
  3.9543677827161736`*^9, 3.954367869513754*^9, 3.955460382412726*^9, 
   3.9555488896136837`*^9, 3.955550190621352*^9, 3.955553092424998*^9, {
   3.956233187268852*^9, 3.956233210428273*^9}, 3.9562332473214207`*^9, 
   3.956233488340109*^9, 3.956233983606183*^9, 3.9615032055443735`*^9, 
   3.995544617937172*^9},
 CellLabel->
  "During evaluation of \
In[82]:=",ExpressionUUID->"80678e50-154c-4cb7-ad0a-7257d67fab99"],

Cell[BoxData["9"], "Print",
 CellChangeTimes->{
  3.9543677827161736`*^9, 3.954367869513754*^9, 3.955460382412726*^9, 
   3.9555488896136837`*^9, 3.955550190621352*^9, 3.955553092424998*^9, {
   3.956233187268852*^9, 3.956233210428273*^9}, 3.9562332473214207`*^9, 
   3.956233488340109*^9, 3.956233983606183*^9, 3.9615032055443735`*^9, 
   3.995544618029829*^9},
 CellLabel->
  "During evaluation of \
In[82]:=",ExpressionUUID->"94cd88b1-706b-4001-9e79-5341a45f4705"],

Cell[BoxData["10"], "Print",
 CellChangeTimes->{
  3.9543677827161736`*^9, 3.954367869513754*^9, 3.955460382412726*^9, 
   3.9555488896136837`*^9, 3.955550190621352*^9, 3.955553092424998*^9, {
   3.956233187268852*^9, 3.956233210428273*^9}, 3.9562332473214207`*^9, 
   3.956233488340109*^9, 3.956233983606183*^9, 3.9615032055443735`*^9, 
   3.995544618148639*^9},
 CellLabel->
  "During evaluation of \
In[82]:=",ExpressionUUID->"a6caa18c-cd97-440e-90d6-90ae2fa5b869"],

Cell[BoxData["11"], "Print",
 CellChangeTimes->{
  3.9543677827161736`*^9, 3.954367869513754*^9, 3.955460382412726*^9, 
   3.9555488896136837`*^9, 3.955550190621352*^9, 3.955553092424998*^9, {
   3.956233187268852*^9, 3.956233210428273*^9}, 3.9562332473214207`*^9, 
   3.956233488340109*^9, 3.956233983606183*^9, 3.9615032055443735`*^9, 
   3.995544618278158*^9},
 CellLabel->
  "During evaluation of \
In[82]:=",ExpressionUUID->"ceed5bd7-346b-40af-9145-870e12fcd354"],

Cell[BoxData["12"], "Print",
 CellChangeTimes->{
  3.9543677827161736`*^9, 3.954367869513754*^9, 3.955460382412726*^9, 
   3.9555488896136837`*^9, 3.955550190621352*^9, 3.955553092424998*^9, {
   3.956233187268852*^9, 3.956233210428273*^9}, 3.9562332473214207`*^9, 
   3.956233488340109*^9, 3.956233983606183*^9, 3.9615032055443735`*^9, 
   3.9955446284402485`*^9},
 CellLabel->
  "During evaluation of \
In[82]:=",ExpressionUUID->"3b9c5efa-a320-4198-a51b-bc3ed8e64921"],

Cell[BoxData["13"], "Print",
 CellChangeTimes->{
  3.9543677827161736`*^9, 3.954367869513754*^9, 3.955460382412726*^9, 
   3.9555488896136837`*^9, 3.955550190621352*^9, 3.955553092424998*^9, {
   3.956233187268852*^9, 3.956233210428273*^9}, 3.9562332473214207`*^9, 
   3.956233488340109*^9, 3.956233983606183*^9, 3.9615032055443735`*^9, 
   3.9955446285344334`*^9},
 CellLabel->
  "During evaluation of \
In[82]:=",ExpressionUUID->"30ae94cc-5565-4af1-96d9-1e992211b1c4"],

Cell[BoxData["14"], "Print",
 CellChangeTimes->{
  3.9543677827161736`*^9, 3.954367869513754*^9, 3.955460382412726*^9, 
   3.9555488896136837`*^9, 3.955550190621352*^9, 3.955553092424998*^9, {
   3.956233187268852*^9, 3.956233210428273*^9}, 3.9562332473214207`*^9, 
   3.956233488340109*^9, 3.956233983606183*^9, 3.9615032055443735`*^9, 
   3.9955446286357193`*^9},
 CellLabel->
  "During evaluation of \
In[82]:=",ExpressionUUID->"73bbe0f9-92ad-4463-a89f-abaca40483fd"],

Cell[BoxData["15"], "Print",
 CellChangeTimes->{
  3.9543677827161736`*^9, 3.954367869513754*^9, 3.955460382412726*^9, 
   3.9555488896136837`*^9, 3.955550190621352*^9, 3.955553092424998*^9, {
   3.956233187268852*^9, 3.956233210428273*^9}, 3.9562332473214207`*^9, 
   3.956233488340109*^9, 3.956233983606183*^9, 3.9615032055443735`*^9, 
   3.9955446287498875`*^9},
 CellLabel->
  "During evaluation of \
In[82]:=",ExpressionUUID->"f65b933c-e679-4059-8e5f-c89e7a7b9489"],

Cell[BoxData["16"], "Print",
 CellChangeTimes->{
  3.9543677827161736`*^9, 3.954367869513754*^9, 3.955460382412726*^9, 
   3.9555488896136837`*^9, 3.955550190621352*^9, 3.955553092424998*^9, {
   3.956233187268852*^9, 3.956233210428273*^9}, 3.9562332473214207`*^9, 
   3.956233488340109*^9, 3.956233983606183*^9, 3.9615032055443735`*^9, 
   3.995544628877215*^9},
 CellLabel->
  "During evaluation of \
In[82]:=",ExpressionUUID->"51e758f0-a6aa-4490-9fb6-ac8b950f54e0"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.11154081123069348`"}], "-", 
  RowBox[{"0.34906585039886595`", " ", 
   RowBox[{"Log", "[", "\[Epsilon]", "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.955460538935273*^9, 3.955549215965357*^9, 3.9555502311659803`*^9, 
   3.9555531471506186`*^9, {3.9562332075085993`*^9, 3.956233227495864*^9}, 
   3.956233309167613*^9, 3.9562335589447284`*^9, 3.956234049896406*^9, 
   3.961503247868222*^9, 3.99554463862386*^9},
 CellLabel->"Out[84]=",ExpressionUUID->"9d9227bd-64f5-4c7b-82f1-f4993a120b4a"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["A2j", "Subsection",
 CellChangeTimes->{{3.9554602377910013`*^9, 3.955460244321127*^9}, {
  3.95555010967932*^9, 3.955550109772188*^9}, {3.9555529949534674`*^9, 
  3.955552995697638*^9}, {3.9562296989945173`*^9, 3.9562297006261044`*^9}, {
  3.956233780845995*^9, 
  3.9562337809255004`*^9}},ExpressionUUID->"9c94edeb-35ea-42eb-9fa4-\
b612c4cd4a3c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"CorrTable1", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "3", ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i1", "==", "1"}], ",", 
            RowBox[{"-", "2"}], ",", "0"}], "]"}], ",", "3", ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i2", "==", "1"}], ",", 
            RowBox[{"-", "2"}], ",", "0"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "2", ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i1", "==", "2"}], ",", 
            RowBox[{"-", "2"}], ",", "0"}], "]"}], ",", "2", ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i2", "==", "2"}], ",", 
            RowBox[{"-", "2"}], ",", "0"}], "]"}]}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i1", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i2", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", "1"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"CorrTable2", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", 
          RowBox[{"-", "3"}], ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i1", "==", "1"}], ",", "2", ",", "0"}], "]"}], ",", 
          RowBox[{"-", "3"}], ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i2", "==", "1"}], ",", "2", ",", "0"}], "]"}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", 
          RowBox[{"-", "2"}], ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i1", "==", "2"}], ",", "2", ",", "0"}], "]"}], ",", 
          RowBox[{"-", "2"}], ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i2", "==", "2"}], ",", "2", ",", "0"}], "]"}]}], "}"}]}],
        "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i1", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i2", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", "1"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.954364984327612*^9, 3.954364987149463*^9}, {
  3.9543650193061776`*^9, 3.9543650326345644`*^9}, {3.9543651385739713`*^9, 
  3.954365168143653*^9}, {3.954365201289609*^9, 3.9543652023156157`*^9}, {
  3.9543652810616217`*^9, 3.9543652827936177`*^9}, {3.9543653528218975`*^9, 
  3.9543655385687075`*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"d3284dca-2082-4a01-a781-68ce57239952"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", 
       RowBox[{"-", "2"}], ",", "3", ",", 
       RowBox[{"-", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", "0"}], "}"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", 
       RowBox[{"-", "2"}], ",", "3", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", 
       RowBox[{"-", "2"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "0", ",", "3", ",", 
       RowBox[{"-", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "0", ",", "3", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", 
       RowBox[{"-", "2"}]}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.95436546424323*^9, 3.9543654996707263`*^9}, 
   3.954365538979785*^9, 3.955460286381013*^9, 3.9555480936870337`*^9, 
   3.9555501745809565`*^9, 3.9555530474357777`*^9, 3.9562331544124985`*^9, 
   3.956234054892561*^9, 3.961503248003147*^9, 3.995544638710975*^9},
 CellLabel->"Out[85]=",ExpressionUUID->"4691457d-63af-431d-a64c-c846ac4281dc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", 
       RowBox[{"-", "3"}], ",", "2", ",", 
       RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", 
       RowBox[{"-", "3"}], ",", "2", ",", 
       RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", 
       RowBox[{"-", "3"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", 
       RowBox[{"-", "3"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.95436546424323*^9, 3.9543654996707263`*^9}, 
   3.954365538979785*^9, 3.955460286381013*^9, 3.9555480936870337`*^9, 
   3.9555501745809565`*^9, 3.9555530474357777`*^9, 3.9562331544124985`*^9, 
   3.956234054892561*^9, 3.961503248003147*^9, 3.995544638721011*^9},
 CellLabel->"Out[86]=",ExpressionUUID->"695c8c40-a831-4678-bc77-d4b589d7d3f5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CorrTable", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"CorrTable1", "[", 
           RowBox[{"[", 
            RowBox[{"i1", ",", "1"}], "]"}], "]"}], ",", 
          RowBox[{"CorrTable2", "[", 
           RowBox[{"[", 
            RowBox[{"i2", ",", "1"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", "0", ",", 
            RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
          RowBox[{"CorrTable1", "[", 
           RowBox[{"[", 
            RowBox[{"i1", ",", "2"}], "]"}], "]"}], ",", 
          RowBox[{"CorrTable2", "[", 
           RowBox[{"[", 
            RowBox[{"i2", ",", "2"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i1", ",", "1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i2", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", "1"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.9543655430146637`*^9, 3.9543656814599504`*^9}, {
  3.9543658795323133`*^9, 3.954365894691367*^9}, {3.9554603304441013`*^9, 
  3.955460346931327*^9}, {3.955550146387845*^9, 3.9555501521410475`*^9}, {
  3.9555530525237255`*^9, 3.9555530684696054`*^9}, {3.956232882061674*^9, 
  3.956232896110053*^9}, {3.956233239428759*^9, 3.9562332413661747`*^9}, {
  3.956234012409848*^9, 3.9562340338574114`*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"d53b13d1-f2b8-4047-805e-db393136d515"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", 
         RowBox[{"-", "2"}], ",", "3", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "2", ",", 
         RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", 
         RowBox[{"-", "2"}], ",", "3", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "2", ",", 
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", 
         RowBox[{"-", "2"}], ",", "3", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "0", ",", 
         RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", 
         RowBox[{"-", "2"}], ",", "3", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "0", ",", 
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", 
         RowBox[{"-", "2"}], ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "2", ",", 
         RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", 
         RowBox[{"-", "2"}], ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "2", ",", 
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", 
         RowBox[{"-", "2"}], ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "0", ",", 
         RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", 
         RowBox[{"-", "2"}], ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "0", ",", 
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "0", ",", "3", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "2", ",", 
         RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "0", ",", "3", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "2", ",", 
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "0", ",", "3", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "0", ",", 
         RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "0", ",", "3", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "0", ",", 
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "0", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "2", ",", 
         RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "0", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "2", ",", 
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "0", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "0", ",", 
         RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "0", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "0", ",", 
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.954365682241079*^9, 3.95436589527936*^9, 3.9554602894923286`*^9, 
   3.955460347896937*^9, 3.9555480980985594`*^9, 3.9555501789135556`*^9, {
   3.955553069097607*^9, 3.955553085830675*^9}, {3.9562331465111437`*^9, 
   3.9562331565283394`*^9}, 3.9562332427757187`*^9, 3.9562340549819384`*^9, 
   3.961503248101606*^9, 3.995544638833624*^9},
 CellLabel->"Out[87]=",ExpressionUUID->"1ab5c4ff-f49f-4a00-a8a7-49eb9753314d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sum", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "<=", "16"}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Print", "[", "i", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"CTentry", "=", 
      RowBox[{"CorrTable", "[", 
       RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"C5", "=", 
      RowBox[{
       RowBox[{"G4ptNS1Z", "[", 
        RowBox[{
         RowBox[{"CTentry", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
         RowBox[{"CTentry", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "2"}], "]"}], "]"}], ",", 
         RowBox[{"CTentry", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "3"}], "]"}], "]"}], ",", 
         RowBox[{"CTentry", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "4"}], "]"}], "]"}]}], "]"}], 
       RowBox[{
        RowBox[{"G4ptNS1Z", "[", 
         RowBox[{
          RowBox[{"CTentry", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "1"}], "]"}], "]"}], ",", 
          RowBox[{"CTentry", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "2"}], "]"}], "]"}], ",", 
          RowBox[{"CTentry", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "3"}], "]"}], "]"}], ",", 
          RowBox[{"CTentry", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "4"}], "]"}], "]"}]}], "]"}], "/", "2"}]}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"sum", "=", 
      RowBox[{"sum", "+", 
       RowBox[{"PerformIntegral", "[", 
        RowBox[{"C5", ",", "3"}], "]"}]}]}], ";"}]}], "\[IndentingNewLine]", 
   "]"}], ";"}], "\[IndentingNewLine]", "sum"}], "Input",
 CellChangeTimes->{{3.954366882912446*^9, 3.9543669566445704`*^9}, {
  3.954367402293606*^9, 3.95436751241719*^9}, {3.9543675440435524`*^9, 
  3.9543676267990484`*^9}, {3.9543677747301674`*^9, 3.9543677779569874`*^9}, {
  3.954367833408124*^9, 3.9543678682468033`*^9}, {3.955460376189746*^9, 
  3.9554603768010015`*^9}, {3.9555488796107073`*^9, 3.9555488818522787`*^9}, {
  3.955550184461107*^9, 3.9555501866367507`*^9}, {3.9555530897334385`*^9, 
  3.9555530915437984`*^9}, {3.956233161876729*^9, 3.956233162042967*^9}, {
  3.956233209635973*^9, 3.9562332097232275`*^9}, {3.995543204374751*^9, 
  3.9955432046900234`*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"f06c6bed-a4cd-4612-84ea-27d50b9128a1"],

Cell[BoxData["1"], "Print",
 CellChangeTimes->{
  3.9543677827161736`*^9, 3.954367869513754*^9, 3.955460382412726*^9, 
   3.9555488896136837`*^9, 3.955550190621352*^9, 3.955553092424998*^9, {
   3.956233187268852*^9, 3.956233210428273*^9}, 3.9562332473214207`*^9, 
   3.956234055037118*^9, 3.9615032481785507`*^9, 3.9955446388867087`*^9},
 CellLabel->
  "During evaluation of \
In[88]:=",ExpressionUUID->"09a1ed33-4923-4542-817c-0f8657635685"],

Cell[BoxData[
 TemplateBox[{
  "Series", "ztest", 
   "\"Unable to decide whether numeric quantities \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{RowBox[{FractionBox[RowBox[{\\\"63\\\", \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", RowBox[{\\\"-\\\", FractionBox[\\\"3\\\", \
\\\"5\\\"]}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"2\\\", \\\"5\\\"], \\\"]\\\"}], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"3\\\", \\\"5\
\\\"], \\\"]\\\"}], \\\"3\\\"]}], RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"4\\\", \\\"5\\\"], \\\"]\\\"}]], \\\"-\\\", \
FractionBox[RowBox[{\\\"56\\\", \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
RowBox[{\\\"-\\\", FractionBox[\\\"3\\\", \\\"5\\\"]}], \\\"]\\\"}], \\\" \
\\\", SuperscriptBox[RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"2\\\", \
\\\"5\\\"], \\\"]\\\"}], \\\"2\\\"], \\\" \\\", RowBox[{\\\"Gamma\\\", \
\\\"[\\\", FractionBox[\\\"3\\\", \\\"5\\\"], \\\"]\\\"}], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"8\\\", \\\"5\
\\\"], \\\"]\\\"}], \\\"2\\\"]}], RowBox[{RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"7\\\", \\\"5\\\"], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"9\\\", \\\"5\\\"], \
\\\"]\\\"}]}]]}], \\\",\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"9\\\", \\\"\
\[RightSkeleton]\\\"}], \\\",\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"1\\\", \\\"\[RightSkeleton]\\\"}]}], \\\"}\\\"}]\\) are equal to zero. \
Assuming they are.\"", 2, 89, 13, 25446227381315079777, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9562340761828866`*^9, 3.961503343725681*^9, 
  3.9955447387942467`*^9},
 CellLabel->
  "During evaluation of \
In[88]:=",ExpressionUUID->"de18d743-bc61-4b1f-a43c-27f06a011db3"],

Cell[CellGroupData[{

Cell[BoxData["2"], "Print",
 CellChangeTimes->{
  3.9543677827161736`*^9, 3.954367869513754*^9, 3.955460382412726*^9, 
   3.9555488896136837`*^9, 3.955550190621352*^9, 3.955553092424998*^9, {
   3.956233187268852*^9, 3.956233210428273*^9}, 3.9562332473214207`*^9, 
   3.956234055037118*^9, 3.9615032481785507`*^9, 3.9955447509257507`*^9},
 CellLabel->
  "During evaluation of \
In[88]:=",ExpressionUUID->"3f3e9a4b-b10e-499f-b6b3-1bafed8c7fbd"],

Cell[BoxData["3"], "Print",
 CellChangeTimes->{
  3.9543677827161736`*^9, 3.954367869513754*^9, 3.955460382412726*^9, 
   3.9555488896136837`*^9, 3.955550190621352*^9, 3.955553092424998*^9, {
   3.956233187268852*^9, 3.956233210428273*^9}, 3.9562332473214207`*^9, 
   3.956234055037118*^9, 3.9615032481785507`*^9, 3.9955447555413027`*^9},
 CellLabel->
  "During evaluation of \
In[88]:=",ExpressionUUID->"743424b9-b772-4f85-a885-20c80bcea98f"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{
  3.9543677827161736`*^9, 3.954367869513754*^9, 3.955460382412726*^9, 
   3.9555488896136837`*^9, 3.955550190621352*^9, 3.955553092424998*^9, {
   3.956233187268852*^9, 3.956233210428273*^9}, 3.9562332473214207`*^9, 
   3.956234055037118*^9, 3.9615032481785507`*^9, 3.9955447582226515`*^9},
 CellLabel->
  "During evaluation of \
In[88]:=",ExpressionUUID->"913decde-73e7-4bf8-bc64-b84556c28735"],

Cell[BoxData["5"], "Print",
 CellChangeTimes->{
  3.9543677827161736`*^9, 3.954367869513754*^9, 3.955460382412726*^9, 
   3.9555488896136837`*^9, 3.955550190621352*^9, 3.955553092424998*^9, {
   3.956233187268852*^9, 3.956233210428273*^9}, 3.9562332473214207`*^9, 
   3.956234055037118*^9, 3.9615032481785507`*^9, 3.995544761272974*^9},
 CellLabel->
  "During evaluation of \
In[88]:=",ExpressionUUID->"cbc7275d-6027-459e-8d60-824cab77098f"],

Cell[BoxData["6"], "Print",
 CellChangeTimes->{
  3.9543677827161736`*^9, 3.954367869513754*^9, 3.955460382412726*^9, 
   3.9555488896136837`*^9, 3.955550190621352*^9, 3.955553092424998*^9, {
   3.956233187268852*^9, 3.956233210428273*^9}, 3.9562332473214207`*^9, 
   3.956234055037118*^9, 3.9615032481785507`*^9, 3.9955447640147905`*^9},
 CellLabel->
  "During evaluation of \
In[88]:=",ExpressionUUID->"e08239be-1d5d-4f3e-8340-eea0d7234e0d"]
}, Open  ]],

Cell[BoxData[
 TemplateBox[{
  "Series", "ztest", 
   "\"Unable to decide whether numeric quantities \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"112\\\"}], \\\" \\\", RowBox[{\
\\\"Gamma\\\", \\\"[\\\", RowBox[{\\\"-\\\", FractionBox[\\\"3\\\", \
\\\"5\\\"]}], \\\"]\\\"}], \\\" \\\", SuperscriptBox[RowBox[{\\\"Gamma\\\", \
\\\"[\\\", FractionBox[\\\"2\\\", \\\"5\\\"], \\\"]\\\"}], \\\"2\\\"], \\\" \
\\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"3\\\", \\\"5\\\"], \\\
\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"4\\\", \\\"5\\\"], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"6\\\", \\\"5\\\"], \
\\\"]\\\"}], \\\" \\\", SuperscriptBox[RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"8\\\", \\\"5\\\"], \\\"]\\\"}], \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"11\\\", \\\"5\\\"], \\\"]\\\
\"}]}], \\\"+\\\", RowBox[{\\\"378\\\", \\\" \\\", RowBox[{\\\"Gamma\\\", \
\\\"[\\\", RowBox[{\\\"-\\\", FractionBox[\\\"3\\\", \\\"5\\\"]}], \
\\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"2\\\
\", \\\"5\\\"], \\\"]\\\"}], \\\" \\\", SuperscriptBox[RowBox[{\\\"Gamma\\\", \
\\\"[\\\", FractionBox[\\\"3\\\", \\\"5\\\"], \\\"]\\\"}], \\\"3\\\"], \\\" \
\\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"6\\\", \\\"5\\\"], \\\
\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"7\\\", \\\"5\\\"], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"9\\\", \\\"5\\\"], \
\\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"11\\\", \\\"5\\\"], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"21\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\"Gamma\\\", \
\\\"[\\\", RowBox[{\\\"-\\\", FractionBox[\\\"2\\\", \\\"5\\\"]}], \
\\\"]\\\"}], \\\"2\\\"], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"1\\\", \\\"5\\\"], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"3\\\", \\\"5\\\"], \
\\\"]\\\"}], \\\" \\\", SuperscriptBox[RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"7\\\", \\\"5\\\"], \\\"]\\\"}], \\\"3\\\"], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"9\\\", \\\"5\\\"], \
\\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"11\\\", \\\"5\\\"], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"72\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\"Gamma\\\", \
\\\"[\\\", RowBox[{\\\"-\\\", FractionBox[\\\"2\\\", \\\"5\\\"]}], \
\\\"]\\\"}], \\\"2\\\"], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"1\\\", \\\"5\\\"], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"4\\\", \\\"5\\\"], \
\\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"6\\\
\", \\\"5\\\"], \\\"]\\\"}], \\\" \\\", SuperscriptBox[RowBox[{\\\"Gamma\\\", \
\\\"[\\\", FractionBox[\\\"7\\\", \\\"5\\\"], \\\"]\\\"}], \\\"2\\\"], \\\" \
\\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"8\\\", \\\"5\\\"], \\\
\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"12\\\", \\\"5\\\"], \\\"]\\\"}]}]}], \\\",\\\", \
RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"896\\\"}], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", RowBox[{\\\"-\\\", FractionBox[\\\"3\\\", \
\\\"5\\\"]}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"4\\\", \\\"\[RightSkeleton]\\\"}], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"8\\\", \\\"5\
\\\"], \\\"]\\\"}], \\\"2\\\"], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"11\\\", \\\"5\\\"], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"3\\\", \\\"\[RightSkeleton]\\\"}]}], \\\",\\\", \
RowBox[{FractionBox[RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}], RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}]], \\\"+\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"11\\\
\", \\\"\[RightSkeleton]\\\"}]}], \\\",\\\", \
RowBox[{FractionBox[RowBox[{\\\"6174\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Gamma\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
FractionBox[\\\"3\\\", \\\"5\\\"]}], \\\"]\\\"}], \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"2\\\", \\\"5\\\"], \
\\\"]\\\"}], \\\" \\\", SuperscriptBox[RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"3\\\", \\\"5\\\"], \\\"]\\\"}], \\\"3\\\"]}], \
RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"4\\\", \\\"5\\\"], \
\\\"]\\\"}]], \\\"+\\\", FractionBox[RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\
\", \\\"\[RightSkeleton]\\\"}], RowBox[{RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\" \\\", RowBox[{\\\"\[LeftSkeleton]\
\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}]}]], \\\"+\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"10\\\", \\\"\[RightSkeleton]\\\"}]}]}], \
\\\"}\\\"}]\\) are equal to zero. Assuming they are.\"", 2, 89, 14, 
   25446227381315079777, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9562340761828866`*^9, 3.961503343725681*^9, 
  3.9955448535989676`*^9},
 CellLabel->
  "During evaluation of \
In[88]:=",ExpressionUUID->"8590b46b-ff40-436f-817c-bbd1b6eaa23f"],

Cell[CellGroupData[{

Cell[BoxData["7"], "Print",
 CellChangeTimes->{
  3.9543677827161736`*^9, 3.954367869513754*^9, 3.955460382412726*^9, 
   3.9555488896136837`*^9, 3.955550190621352*^9, 3.955553092424998*^9, {
   3.956233187268852*^9, 3.956233210428273*^9}, 3.9562332473214207`*^9, 
   3.956234055037118*^9, 3.9615032481785507`*^9, 3.995544865424265*^9},
 CellLabel->
  "During evaluation of \
In[88]:=",ExpressionUUID->"656a6791-8eec-465f-b4cf-9a167d589902"],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{
  3.9543677827161736`*^9, 3.954367869513754*^9, 3.955460382412726*^9, 
   3.9555488896136837`*^9, 3.955550190621352*^9, 3.955553092424998*^9, {
   3.956233187268852*^9, 3.956233210428273*^9}, 3.9562332473214207`*^9, 
   3.956234055037118*^9, 3.9615032481785507`*^9, 3.995544868423977*^9},
 CellLabel->
  "During evaluation of \
In[88]:=",ExpressionUUID->"ba2007e8-b2cd-42ab-97cc-5b9605211063"],

Cell[BoxData["9"], "Print",
 CellChangeTimes->{
  3.9543677827161736`*^9, 3.954367869513754*^9, 3.955460382412726*^9, 
   3.9555488896136837`*^9, 3.955550190621352*^9, 3.955553092424998*^9, {
   3.956233187268852*^9, 3.956233210428273*^9}, 3.9562332473214207`*^9, 
   3.956234055037118*^9, 3.9615032481785507`*^9, 3.9955448713414836`*^9},
 CellLabel->
  "During evaluation of \
In[88]:=",ExpressionUUID->"c134e2f3-09a2-42c5-81a5-8c3c09c3a550"],

Cell[BoxData["10"], "Print",
 CellChangeTimes->{
  3.9543677827161736`*^9, 3.954367869513754*^9, 3.955460382412726*^9, 
   3.9555488896136837`*^9, 3.955550190621352*^9, 3.955553092424998*^9, {
   3.956233187268852*^9, 3.956233210428273*^9}, 3.9562332473214207`*^9, 
   3.956234055037118*^9, 3.9615032481785507`*^9, 3.9955448742500396`*^9},
 CellLabel->
  "During evaluation of \
In[88]:=",ExpressionUUID->"8cc92c10-f209-410b-b845-0ab65e34f276"],

Cell[BoxData["11"], "Print",
 CellChangeTimes->{
  3.9543677827161736`*^9, 3.954367869513754*^9, 3.955460382412726*^9, 
   3.9555488896136837`*^9, 3.955550190621352*^9, 3.955553092424998*^9, {
   3.956233187268852*^9, 3.956233210428273*^9}, 3.9562332473214207`*^9, 
   3.956234055037118*^9, 3.9615032481785507`*^9, 3.9955448771033373`*^9},
 CellLabel->
  "During evaluation of \
In[88]:=",ExpressionUUID->"18b2b41c-2fea-4856-8686-8bd0d9e9029c"]
}, Open  ]],

Cell[BoxData[
 TemplateBox[{
  "Series", "ztest", 
   "\"Unable to decide whether numeric quantities \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{RowBox[{FractionBox[RowBox[{\\\"63\\\", \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", RowBox[{\\\"-\\\", FractionBox[\\\"3\\\", \
\\\"5\\\"]}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"2\\\", \\\"5\\\"], \\\"]\\\"}], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"3\\\", \\\"5\
\\\"], \\\"]\\\"}], \\\"3\\\"]}], RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"4\\\", \\\"5\\\"], \\\"]\\\"}]], \\\"-\\\", \
FractionBox[RowBox[{\\\"56\\\", \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
RowBox[{\\\"-\\\", FractionBox[\\\"3\\\", \\\"5\\\"]}], \\\"]\\\"}], \\\" \
\\\", SuperscriptBox[RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"2\\\", \
\\\"5\\\"], \\\"]\\\"}], \\\"2\\\"], \\\" \\\", RowBox[{\\\"Gamma\\\", \
\\\"[\\\", FractionBox[\\\"3\\\", \\\"5\\\"], \\\"]\\\"}], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"8\\\", \\\"5\
\\\"], \\\"]\\\"}], \\\"2\\\"]}], RowBox[{RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"7\\\", \\\"5\\\"], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"9\\\", \\\"5\\\"], \
\\\"]\\\"}]}]]}], \\\",\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"9\\\", \\\"\
\[RightSkeleton]\\\"}], \\\",\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"7\\\", \\\"\[RightSkeleton]\\\"}]}], \\\"}\\\"}]\\) are equal to zero. \
Assuming they are.\"", 2, 89, 15, 25446227381315079777, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9562340761828866`*^9, 3.961503343725681*^9, 
  3.9955449854026136`*^9},
 CellLabel->
  "During evaluation of \
In[88]:=",ExpressionUUID->"c984c0b5-3ca4-47ca-8267-d677b1e60c97"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"Series\\\", \\\"::\\\", \
\\\"ztest\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"", 2, 89, 16, 25446227381315079777, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9562340761828866`*^9, 3.961503343725681*^9, 
  3.995544985429039*^9},
 CellLabel->
  "During evaluation of \
In[88]:=",ExpressionUUID->"89cd9303-64f1-47ee-924a-319fe3cdf8b4"],

Cell[CellGroupData[{

Cell[BoxData["12"], "Print",
 CellChangeTimes->{
  3.9543677827161736`*^9, 3.954367869513754*^9, 3.955460382412726*^9, 
   3.9555488896136837`*^9, 3.955550190621352*^9, 3.955553092424998*^9, {
   3.956233187268852*^9, 3.956233210428273*^9}, 3.9562332473214207`*^9, 
   3.956234055037118*^9, 3.9615032481785507`*^9, 3.995544996840044*^9},
 CellLabel->
  "During evaluation of \
In[88]:=",ExpressionUUID->"2929a425-df61-45ed-9da0-c44fab80fe24"],

Cell[BoxData["13"], "Print",
 CellChangeTimes->{
  3.9543677827161736`*^9, 3.954367869513754*^9, 3.955460382412726*^9, 
   3.9555488896136837`*^9, 3.955550190621352*^9, 3.955553092424998*^9, {
   3.956233187268852*^9, 3.956233210428273*^9}, 3.9562332473214207`*^9, 
   3.956234055037118*^9, 3.9615032481785507`*^9, 3.995545001549679*^9},
 CellLabel->
  "During evaluation of \
In[88]:=",ExpressionUUID->"c2d8eb86-a63f-44a8-b609-4227f662ce96"],

Cell[BoxData["14"], "Print",
 CellChangeTimes->{
  3.9543677827161736`*^9, 3.954367869513754*^9, 3.955460382412726*^9, 
   3.9555488896136837`*^9, 3.955550190621352*^9, 3.955553092424998*^9, {
   3.956233187268852*^9, 3.956233210428273*^9}, 3.9562332473214207`*^9, 
   3.956234055037118*^9, 3.9615032481785507`*^9, 3.995545004174511*^9},
 CellLabel->
  "During evaluation of \
In[88]:=",ExpressionUUID->"84024a03-7112-4b6a-ba77-8d2a2f60df24"],

Cell[BoxData["15"], "Print",
 CellChangeTimes->{
  3.9543677827161736`*^9, 3.954367869513754*^9, 3.955460382412726*^9, 
   3.9555488896136837`*^9, 3.955550190621352*^9, 3.955553092424998*^9, {
   3.956233187268852*^9, 3.956233210428273*^9}, 3.9562332473214207`*^9, 
   3.956234055037118*^9, 3.9615032481785507`*^9, 3.99554500682222*^9},
 CellLabel->
  "During evaluation of \
In[88]:=",ExpressionUUID->"32c6d7b6-a123-4b5e-add6-3d77fff3060a"],

Cell[BoxData["16"], "Print",
 CellChangeTimes->{
  3.9543677827161736`*^9, 3.954367869513754*^9, 3.955460382412726*^9, 
   3.9555488896136837`*^9, 3.955550190621352*^9, 3.955553092424998*^9, {
   3.956233187268852*^9, 3.956233210428273*^9}, 3.9562332473214207`*^9, 
   3.956234055037118*^9, 3.9615032481785507`*^9, 3.995545009579568*^9},
 CellLabel->
  "During evaluation of \
In[88]:=",ExpressionUUID->"5c4bdaff-4dae-4338-b687-712b4fe997db"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"0.5955526597021155`", "\[VeryThinSpace]", "+", 
  FractionBox["0.7809737293288765`", 
   SuperscriptBox["\[Epsilon]", 
    RowBox[{"6", "/", "5"}]]], "-", 
  RowBox[{"0.34906585039886595`", " ", 
   RowBox[{"Log", "[", "\[Epsilon]", "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.955460538935273*^9, 3.955549215965357*^9, 3.9555502311659803`*^9, 
   3.9555531471506186`*^9, {3.9562332075085993`*^9, 3.956233227495864*^9}, 
   3.956233309167613*^9, 3.9562342588940945`*^9, 3.9615037819394293`*^9, 
   3.9955450732337947`*^9},
 CellLabel->"Out[90]=",ExpressionUUID->"e56afdd1-ac92-480f-809c-ab18f10ee9ce"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Ai2", "Subsection",
 CellChangeTimes->{{3.9554602377910013`*^9, 3.955460244321127*^9}, {
  3.95555010967932*^9, 3.955550109772188*^9}, {3.9555529949534674`*^9, 
  3.955552995697638*^9}, {3.9562296989945173`*^9, 3.9562297006261044`*^9}, {
  3.956233780845995*^9, 3.9562337809255004`*^9}, {3.9562344113029866`*^9, 
  3.956234412510614*^9}},ExpressionUUID->"5824fa94-e4b7-4b98-879d-\
da00e6627bac"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"CorrTable1", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "3", ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i1", "==", "1"}], ",", 
            RowBox[{"-", "2"}], ",", "0"}], "]"}], ",", "3", ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i2", "==", "1"}], ",", 
            RowBox[{"-", "2"}], ",", "0"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "2", ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i1", "==", "2"}], ",", 
            RowBox[{"-", "2"}], ",", "0"}], "]"}], ",", "2", ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i2", "==", "2"}], ",", 
            RowBox[{"-", "2"}], ",", "0"}], "]"}]}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i1", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i2", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", "1"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"CorrTable2", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", 
          RowBox[{"-", "3"}], ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i1", "==", "1"}], ",", "2", ",", "0"}], "]"}], ",", 
          RowBox[{"-", "3"}], ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i2", "==", "1"}], ",", "2", ",", "0"}], "]"}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", 
          RowBox[{"-", "2"}], ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i1", "==", "2"}], ",", "2", ",", "0"}], "]"}], ",", 
          RowBox[{"-", "2"}], ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i2", "==", "2"}], ",", "2", ",", "0"}], "]"}]}], "}"}]}],
        "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i1", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i2", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", "1"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.954364984327612*^9, 3.954364987149463*^9}, {
  3.9543650193061776`*^9, 3.9543650326345644`*^9}, {3.9543651385739713`*^9, 
  3.954365168143653*^9}, {3.954365201289609*^9, 3.9543652023156157`*^9}, {
  3.9543652810616217`*^9, 3.9543652827936177`*^9}, {3.9543653528218975`*^9, 
  3.9543655385687075`*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"7365e546-877e-4147-ba80-7c16879364b1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", 
       RowBox[{"-", "2"}], ",", "3", ",", 
       RowBox[{"-", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", "0"}], "}"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", 
       RowBox[{"-", "2"}], ",", "3", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", 
       RowBox[{"-", "2"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "0", ",", "3", ",", 
       RowBox[{"-", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "0", ",", "3", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", 
       RowBox[{"-", "2"}]}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.95436546424323*^9, 3.9543654996707263`*^9}, 
   3.954365538979785*^9, 3.955460286381013*^9, 3.9555480936870337`*^9, 
   3.9555501745809565`*^9, 3.9555530474357777`*^9, 3.9562331544124985`*^9, 
   3.956234054892561*^9, 3.9562344311021895`*^9, 3.9615037821057186`*^9, 
   3.995545073323517*^9},
 CellLabel->"Out[91]=",ExpressionUUID->"951254c0-bdde-4b43-8270-f64dbf2d7a4c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", 
       RowBox[{"-", "3"}], ",", "2", ",", 
       RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", 
       RowBox[{"-", "3"}], ",", "2", ",", 
       RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", 
       RowBox[{"-", "3"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", 
       RowBox[{"-", "3"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.95436546424323*^9, 3.9543654996707263`*^9}, 
   3.954365538979785*^9, 3.955460286381013*^9, 3.9555480936870337`*^9, 
   3.9555501745809565`*^9, 3.9555530474357777`*^9, 3.9562331544124985`*^9, 
   3.956234054892561*^9, 3.9562344311021895`*^9, 3.9615037821057186`*^9, 
   3.995545073336528*^9},
 CellLabel->"Out[92]=",ExpressionUUID->"e69a0715-063c-4dc9-96fb-cf1c5bba0194"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CorrTable", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"CorrTable1", "[", 
           RowBox[{"[", 
            RowBox[{"i1", ",", "1"}], "]"}], "]"}], ",", 
          RowBox[{"CorrTable2", "[", 
           RowBox[{"[", 
            RowBox[{"i2", ",", "1"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"CorrTable1", "[", 
           RowBox[{"[", 
            RowBox[{"i1", ",", "2"}], "]"}], "]"}], ",", 
          RowBox[{"CorrTable2", "[", 
           RowBox[{"[", 
            RowBox[{"i2", ",", "2"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", "0", ",", 
            RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i1", ",", "1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i2", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", "1"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.9543655430146637`*^9, 3.9543656814599504`*^9}, {
  3.9543658795323133`*^9, 3.954365894691367*^9}, {3.9554603304441013`*^9, 
  3.955460346931327*^9}, {3.955550146387845*^9, 3.9555501521410475`*^9}, {
  3.9555530525237255`*^9, 3.9555530684696054`*^9}, {3.956232882061674*^9, 
  3.956232896110053*^9}, {3.956233239428759*^9, 3.9562332413661747`*^9}, {
  3.956234012409848*^9, 3.9562340338574114`*^9}, {3.956234419468027*^9, 
  3.956234424814786*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"f013f353-d7c4-42a8-b65d-8ed753d8f827"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", 
         RowBox[{"-", "2"}], ",", "3", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "2", ",", 
         RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", 
         RowBox[{"-", "2"}], ",", "3", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "2", ",", 
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", 
         RowBox[{"-", "2"}], ",", "3", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "0", ",", 
         RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", 
         RowBox[{"-", "2"}], ",", "3", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "0", ",", 
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", 
         RowBox[{"-", "2"}], ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "2", ",", 
         RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", 
         RowBox[{"-", "2"}], ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "2", ",", 
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", 
         RowBox[{"-", "2"}], ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "0", ",", 
         RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", 
         RowBox[{"-", "2"}], ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "0", ",", 
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "0", ",", "3", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "2", ",", 
         RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "0", ",", "3", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "2", ",", 
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "0", ",", "3", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "0", ",", 
         RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "0", ",", "3", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "0", ",", 
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "0", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "2", ",", 
         RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "0", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "2", ",", 
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "0", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "0", ",", 
         RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "0", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "0", ",", 
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.954365682241079*^9, 3.95436589527936*^9, 3.9554602894923286`*^9, 
   3.955460347896937*^9, 3.9555480980985594`*^9, 3.9555501789135556`*^9, {
   3.955553069097607*^9, 3.955553085830675*^9}, {3.9562331465111437`*^9, 
   3.9562331565283394`*^9}, 3.9562332427757187`*^9, 3.9562340549819384`*^9, 
   3.9562344312805595`*^9, 3.961503782193867*^9, 3.995545073469818*^9},
 CellLabel->"Out[93]=",ExpressionUUID->"4fbf3692-e3bd-4412-8f8e-e4b7ebcb67f7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sum", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "<=", "16"}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Print", "[", "i", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"CTentry", "=", 
      RowBox[{"CorrTable", "[", 
       RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"C5", "=", 
      RowBox[{
       RowBox[{"G4ptNS1Z", "[", 
        RowBox[{
         RowBox[{"CTentry", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
         RowBox[{"CTentry", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "2"}], "]"}], "]"}], ",", 
         RowBox[{"CTentry", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "3"}], "]"}], "]"}], ",", 
         RowBox[{"CTentry", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "4"}], "]"}], "]"}]}], "]"}], 
       RowBox[{
        RowBox[{"G4ptNS1Z", "[", 
         RowBox[{
          RowBox[{"CTentry", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "1"}], "]"}], "]"}], ",", 
          RowBox[{"CTentry", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "2"}], "]"}], "]"}], ",", 
          RowBox[{"CTentry", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "3"}], "]"}], "]"}], ",", 
          RowBox[{"CTentry", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "4"}], "]"}], "]"}]}], "]"}], "/", "2"}]}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"sum", "=", 
      RowBox[{"sum", "+", 
       RowBox[{"PerformIntegral", "[", 
        RowBox[{"C5", ",", "3"}], "]"}]}]}], ";"}]}], "\[IndentingNewLine]", 
   "]"}], ";"}], "\[IndentingNewLine]", "sum"}], "Input",
 CellChangeTimes->{{3.954366882912446*^9, 3.9543669566445704`*^9}, {
  3.954367402293606*^9, 3.95436751241719*^9}, {3.9543675440435524`*^9, 
  3.9543676267990484`*^9}, {3.9543677747301674`*^9, 3.9543677779569874`*^9}, {
  3.954367833408124*^9, 3.9543678682468033`*^9}, {3.955460376189746*^9, 
  3.9554603768010015`*^9}, {3.9555488796107073`*^9, 3.9555488818522787`*^9}, {
  3.955550184461107*^9, 3.9555501866367507`*^9}, {3.9555530897334385`*^9, 
  3.9555530915437984`*^9}, {3.956233161876729*^9, 3.956233162042967*^9}, {
  3.956233209635973*^9, 3.9562332097232275`*^9}, {3.995543222325221*^9, 
  3.995543222407201*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"dd451582-db3a-46c0-be07-c2cf23e3f668"],

Cell[CellGroupData[{

Cell[BoxData["1"], "Print",
 CellChangeTimes->{
  3.9543677827161736`*^9, 3.954367869513754*^9, 3.955460382412726*^9, 
   3.9555488896136837`*^9, 3.955550190621352*^9, 3.955553092424998*^9, {
   3.956233187268852*^9, 3.956233210428273*^9}, 3.9562332473214207`*^9, 
   3.956234055037118*^9, 3.9562344313500395`*^9, 3.9615037822814336`*^9, 
   3.9955450735282073`*^9},
 CellLabel->
  "During evaluation of \
In[94]:=",ExpressionUUID->"dd0fe48b-5b04-4260-b5f7-6ba4b86a2c84"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{
  3.9543677827161736`*^9, 3.954367869513754*^9, 3.955460382412726*^9, 
   3.9555488896136837`*^9, 3.955550190621352*^9, 3.955553092424998*^9, {
   3.956233187268852*^9, 3.956233210428273*^9}, 3.9562332473214207`*^9, 
   3.956234055037118*^9, 3.9562344313500395`*^9, 3.9615037822814336`*^9, 
   3.9955451076809936`*^9},
 CellLabel->
  "During evaluation of \
In[94]:=",ExpressionUUID->"a2448022-ac1f-4d43-9cdc-e9cd7dddcaa2"],

Cell[BoxData["3"], "Print",
 CellChangeTimes->{
  3.9543677827161736`*^9, 3.954367869513754*^9, 3.955460382412726*^9, 
   3.9555488896136837`*^9, 3.955550190621352*^9, 3.955553092424998*^9, {
   3.956233187268852*^9, 3.956233210428273*^9}, 3.9562332473214207`*^9, 
   3.956234055037118*^9, 3.9562344313500395`*^9, 3.9615037822814336`*^9, 
   3.995545110693641*^9},
 CellLabel->
  "During evaluation of \
In[94]:=",ExpressionUUID->"b7c566c0-c4e0-4c9c-b378-27e459bae420"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{
  3.9543677827161736`*^9, 3.954367869513754*^9, 3.955460382412726*^9, 
   3.9555488896136837`*^9, 3.955550190621352*^9, 3.955553092424998*^9, {
   3.956233187268852*^9, 3.956233210428273*^9}, 3.9562332473214207`*^9, 
   3.956234055037118*^9, 3.9562344313500395`*^9, 3.9615037822814336`*^9, 
   3.9955451135622635`*^9},
 CellLabel->
  "During evaluation of \
In[94]:=",ExpressionUUID->"1979d348-8607-44f1-be74-4b82ed093861"],

Cell[BoxData["5"], "Print",
 CellChangeTimes->{
  3.9543677827161736`*^9, 3.954367869513754*^9, 3.955460382412726*^9, 
   3.9555488896136837`*^9, 3.955550190621352*^9, 3.955553092424998*^9, {
   3.956233187268852*^9, 3.956233210428273*^9}, 3.9562332473214207`*^9, 
   3.956234055037118*^9, 3.9562344313500395`*^9, 3.9615037822814336`*^9, 
   3.9955451165895553`*^9},
 CellLabel->
  "During evaluation of \
In[94]:=",ExpressionUUID->"a8aa0337-b373-4e11-8f3b-c88b4630f10e"],

Cell[BoxData["6"], "Print",
 CellChangeTimes->{
  3.9543677827161736`*^9, 3.954367869513754*^9, 3.955460382412726*^9, 
   3.9555488896136837`*^9, 3.955550190621352*^9, 3.955553092424998*^9, {
   3.956233187268852*^9, 3.956233210428273*^9}, 3.9562332473214207`*^9, 
   3.956234055037118*^9, 3.9562344313500395`*^9, 3.9615037822814336`*^9, 
   3.9955451192533083`*^9},
 CellLabel->
  "During evaluation of \
In[94]:=",ExpressionUUID->"e6404fba-90b4-4377-90f6-73de83545a5d"]
}, Open  ]],

Cell[BoxData[
 TemplateBox[{
  "Series", "ztest1", 
   "\"Unable to decide whether numeric quantity \
\\!\\(\\*RowBox[{RowBox[{\\\"147\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Gamma\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
FractionBox[\\\"3\\\", \\\"5\\\"]}], \\\"]\\\"}], \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"2\\\", \\\"5\\\"], \
\\\"]\\\"}], \\\" \\\", SuperscriptBox[RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"3\\\", \\\"5\\\"], \\\"]\\\"}], \\\"3\\\"], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"6\\\", \\\"5\\\"], \
\\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"84\\\", \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", RowBox[{\\\"-\\\", FractionBox[\\\"3\\\", \
\\\"5\\\"]}], \\\"]\\\"}], \\\" \\\", SuperscriptBox[RowBox[{\\\"Gamma\\\", \
\\\"[\\\", RowBox[{\\\"-\\\", FractionBox[\\\"2\\\", \\\"5\\\"]}], \
\\\"]\\\"}], \\\"2\\\"], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"1\\\", \\\"5\\\"], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"3\\\", \\\"5\\\"], \
\\\"]\\\"}], \\\" \\\", SuperscriptBox[RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"7\\\", \\\"5\\\"], \\\"]\\\"}], \\\"2\\\"]}], \\\"+\\\", \
RowBox[{\\\"140\\\", \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
RowBox[{\\\"-\\\", FractionBox[\\\"8\\\", \\\"5\\\"]}], \\\"]\\\"}], \\\" \
\\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
FractionBox[\\\"3\\\", \\\"5\\\"]}], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"2\\\", \\\"5\\\"], \
\\\"]\\\"}], \\\" \\\", SuperscriptBox[RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"3\\\", \\\"5\\\"], \\\"]\\\"}], \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"6\\\", \\\"5\\\"], \
\\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"8\\\
\", \\\"5\\\"], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"60\\\", \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", RowBox[{\\\"-\\\", FractionBox[\\\"8\\\", \
\\\"5\\\"]}], \\\"]\\\"}], \\\" \\\", SuperscriptBox[RowBox[{\\\"Gamma\\\", \
\\\"[\\\", RowBox[{\\\"-\\\", FractionBox[\\\"2\\\", \\\"5\\\"]}], \
\\\"]\\\"}], \\\"2\\\"], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"1\\\", \\\"5\\\"], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"3\\\", \\\"5\\\"], \
\\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"7\\\
\", \\\"5\\\"], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"12\\\", \\\"5\\\"], \\\"]\\\"}]}]}]\\) is equal to zero. \
Assuming it is.\"", 2, 95, 17, 25446227381315079777, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9562340761828866`*^9, 3.9562344639856553`*^9, 
  3.961503810319254*^9, 3.9955451450637016`*^9},
 CellLabel->
  "During evaluation of \
In[94]:=",ExpressionUUID->"9a0604b4-cd0e-42cc-80f5-e472f608ed5d"],

Cell[CellGroupData[{

Cell[BoxData["7"], "Print",
 CellChangeTimes->{
  3.9543677827161736`*^9, 3.954367869513754*^9, 3.955460382412726*^9, 
   3.9555488896136837`*^9, 3.955550190621352*^9, 3.955553092424998*^9, {
   3.956233187268852*^9, 3.956233210428273*^9}, 3.9562332473214207`*^9, 
   3.956234055037118*^9, 3.9562344313500395`*^9, 3.9615037822814336`*^9, 
   3.9955451509421544`*^9},
 CellLabel->
  "During evaluation of \
In[94]:=",ExpressionUUID->"47b1ec10-b540-4758-9f16-7b9c4f54fa0b"],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{
  3.9543677827161736`*^9, 3.954367869513754*^9, 3.955460382412726*^9, 
   3.9555488896136837`*^9, 3.955550190621352*^9, 3.955553092424998*^9, {
   3.956233187268852*^9, 3.956233210428273*^9}, 3.9562332473214207`*^9, 
   3.956234055037118*^9, 3.9562344313500395`*^9, 3.9615037822814336`*^9, 
   3.995545153745392*^9},
 CellLabel->
  "During evaluation of \
In[94]:=",ExpressionUUID->"618ae39b-de2d-4b4c-888e-30fbf1e8958b"],

Cell[BoxData["9"], "Print",
 CellChangeTimes->{
  3.9543677827161736`*^9, 3.954367869513754*^9, 3.955460382412726*^9, 
   3.9555488896136837`*^9, 3.955550190621352*^9, 3.955553092424998*^9, {
   3.956233187268852*^9, 3.956233210428273*^9}, 3.9562332473214207`*^9, 
   3.956234055037118*^9, 3.9562344313500395`*^9, 3.9615037822814336`*^9, 
   3.9955451567303815`*^9},
 CellLabel->
  "During evaluation of \
In[94]:=",ExpressionUUID->"f3ee41e1-39c8-45f0-99bd-ffb112dbc025"],

Cell[BoxData["10"], "Print",
 CellChangeTimes->{
  3.9543677827161736`*^9, 3.954367869513754*^9, 3.955460382412726*^9, 
   3.9555488896136837`*^9, 3.955550190621352*^9, 3.955553092424998*^9, {
   3.956233187268852*^9, 3.956233210428273*^9}, 3.9562332473214207`*^9, 
   3.956234055037118*^9, 3.9562344313500395`*^9, 3.9615037822814336`*^9, 
   3.995545159391107*^9},
 CellLabel->
  "During evaluation of \
In[94]:=",ExpressionUUID->"6752765e-3b0b-4efe-b509-c9bdb7653e59"],

Cell[BoxData["11"], "Print",
 CellChangeTimes->{
  3.9543677827161736`*^9, 3.954367869513754*^9, 3.955460382412726*^9, 
   3.9555488896136837`*^9, 3.955550190621352*^9, 3.955553092424998*^9, {
   3.956233187268852*^9, 3.956233210428273*^9}, 3.9562332473214207`*^9, 
   3.956234055037118*^9, 3.9562344313500395`*^9, 3.9615037822814336`*^9, 
   3.9955451620795183`*^9},
 CellLabel->
  "During evaluation of \
In[94]:=",ExpressionUUID->"0cd540ee-adcf-429a-b671-4ca7de40e264"]
}, Open  ]],

Cell[BoxData[
 TemplateBox[{
  "Series", "ztest", 
   "\"Unable to decide whether numeric quantities \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{RowBox[{FractionBox[RowBox[{\\\"3\\\", \\\" \\\", RowBox[{\\\"Gamma\\\
\", \\\"[\\\", RowBox[{\\\"-\\\", FractionBox[\\\"3\\\", \\\"5\\\"]}], \
\\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"2\\\
\", \\\"5\\\"], \\\"]\\\"}], \\\" \\\", SuperscriptBox[RowBox[{\\\"Gamma\\\", \
\\\"[\\\", FractionBox[\\\"3\\\", \\\"5\\\"], \\\"]\\\"}], \\\"3\\\"]}], \
RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"4\\\", \\\"5\\\"], \
\\\"]\\\"}]], \\\"+\\\", FractionBox[RowBox[{SuperscriptBox[RowBox[{\\\"Gamma\
\\\", \\\"[\\\", RowBox[{\\\"-\\\", FractionBox[\\\"2\\\", \\\"5\\\"]}], \
\\\"]\\\"}], \\\"2\\\"], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"1\\\", \\\"5\\\"], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"3\\\", \\\"5\\\"], \
\\\"]\\\"}], \\\" \\\", SuperscriptBox[RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"7\\\", \\\"5\\\"], \\\"]\\\"}], \\\"2\\\"]}], \
RowBox[{RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"4\\\", \\\"5\\\"], \
\\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"6\\\
\", \\\"5\\\"], \\\"]\\\"}]}]]}], \\\",\\\", \
RowBox[{FractionBox[RowBox[{\\\"147\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\
\"Gamma\\\", \\\"[\\\", RowBox[{\\\"-\\\", FractionBox[\\\"3\\\", \
\\\"5\\\"]}], \\\"]\\\"}], \\\"2\\\"], \\\" \\\", RowBox[{\\\"Gamma\\\", \
\\\"[\\\", FractionBox[\\\"2\\\", \\\"5\\\"], \\\"]\\\"}], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"3\\\", \\\"5\
\\\"], \\\"]\\\"}], \\\"3\\\"]}], RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"4\\\", \\\"5\\\"], \\\"]\\\"}]], \\\"+\\\", \
FractionBox[RowBox[{\\\"84\\\", \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
RowBox[{\\\"-\\\", FractionBox[\\\"3\\\", \\\"5\\\"]}], \\\"]\\\"}], \\\" \
\\\", SuperscriptBox[RowBox[{\\\"Gamma\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
FractionBox[\\\"2\\\", \\\"5\\\"]}], \\\"]\\\"}], \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"1\\\", \\\"5\\\"], \
\\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"3\\\
\", \\\"5\\\"], \\\"]\\\"}], \\\" \\\", SuperscriptBox[RowBox[{\\\"Gamma\\\", \
\\\"[\\\", FractionBox[\\\"7\\\", \\\"5\\\"], \\\"]\\\"}], \\\"2\\\"]}], \
RowBox[{RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"4\\\", \\\"5\\\"], \
\\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"6\\\
\", \\\"5\\\"], \\\"]\\\"}]}]], \\\"+\\\", FractionBox[RowBox[{\\\"140\\\", \
\\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
FractionBox[\\\"8\\\", \\\"5\\\"]}], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", RowBox[{\\\"-\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}]}], \\\"]\\\"}], \\\
\" \\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \
\\\"\[RightSkeleton]\\\"}], \\\" \\\", SuperscriptBox[RowBox[{\\\"Gamma\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}], \\\"2\\\"], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"8\\\", \\\"5\\\"], \\\"]\\\"}]}], RowBox[{\\\"Gamma\\\", \
\\\"[\\\", FractionBox[\\\"4\\\", \\\"5\\\"], \\\"]\\\"}]], \\\"+\\\", \
FractionBox[RowBox[{\\\"60\\\", \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
RowBox[{\\\"-\\\", FractionBox[\\\"8\\\", \\\"5\\\"]}], \\\"]\\\"}], \\\" \
\\\", SuperscriptBox[RowBox[{\\\"Gamma\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
FractionBox[\\\"2\\\", \\\"5\\\"]}], \\\"]\\\"}], \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"1\\\", \\\"5\\\"], \
\\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"3\\\
\", \\\"5\\\"], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"7\\\", \\\"5\\\"], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"12\\\", \\\"5\\\"], \\\"]\\\
\"}]}], RowBox[{RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"4\\\", \
\\\"5\\\"], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"6\\\", \\\"5\\\"], \\\"]\\\"}]}]]}]}], \\\"}\\\"}]\\) are \
equal to zero. Assuming they are.\"", 2, 95, 18, 25446227381315079777, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9562340761828866`*^9, 3.9562344639856553`*^9, 
  3.961503810319254*^9, 3.9955452121775284`*^9},
 CellLabel->
  "During evaluation of \
In[94]:=",ExpressionUUID->"df8a709b-5e00-49e9-9f75-9f7946e200c3"],

Cell[CellGroupData[{

Cell[BoxData["12"], "Print",
 CellChangeTimes->{
  3.9543677827161736`*^9, 3.954367869513754*^9, 3.955460382412726*^9, 
   3.9555488896136837`*^9, 3.955550190621352*^9, 3.955553092424998*^9, {
   3.956233187268852*^9, 3.956233210428273*^9}, 3.9562332473214207`*^9, 
   3.956234055037118*^9, 3.9562344313500395`*^9, 3.9615037822814336`*^9, 
   3.995545218576292*^9},
 CellLabel->
  "During evaluation of \
In[94]:=",ExpressionUUID->"bacf54cd-4153-44bc-ba1f-be6fbd11d4da"],

Cell[BoxData["13"], "Print",
 CellChangeTimes->{
  3.9543677827161736`*^9, 3.954367869513754*^9, 3.955460382412726*^9, 
   3.9555488896136837`*^9, 3.955550190621352*^9, 3.955553092424998*^9, {
   3.956233187268852*^9, 3.956233210428273*^9}, 3.9562332473214207`*^9, 
   3.956234055037118*^9, 3.9562344313500395`*^9, 3.9615037822814336`*^9, 
   3.99554522163694*^9},
 CellLabel->
  "During evaluation of \
In[94]:=",ExpressionUUID->"0713393b-ccdd-43cb-ae16-1c4ff067785e"],

Cell[BoxData["14"], "Print",
 CellChangeTimes->{
  3.9543677827161736`*^9, 3.954367869513754*^9, 3.955460382412726*^9, 
   3.9555488896136837`*^9, 3.955550190621352*^9, 3.955553092424998*^9, {
   3.956233187268852*^9, 3.956233210428273*^9}, 3.9562332473214207`*^9, 
   3.956234055037118*^9, 3.9562344313500395`*^9, 3.9615037822814336`*^9, 
   3.9955452243209076`*^9},
 CellLabel->
  "During evaluation of \
In[94]:=",ExpressionUUID->"2e2e24f4-301f-4cb3-83d4-4ca334911482"],

Cell[BoxData["15"], "Print",
 CellChangeTimes->{
  3.9543677827161736`*^9, 3.954367869513754*^9, 3.955460382412726*^9, 
   3.9555488896136837`*^9, 3.955550190621352*^9, 3.955553092424998*^9, {
   3.956233187268852*^9, 3.956233210428273*^9}, 3.9562332473214207`*^9, 
   3.956234055037118*^9, 3.9562344313500395`*^9, 3.9615037822814336`*^9, 
   3.995545227034006*^9},
 CellLabel->
  "During evaluation of \
In[94]:=",ExpressionUUID->"e321c933-dd19-4c24-98e5-2c0a02554df3"],

Cell[BoxData["16"], "Print",
 CellChangeTimes->{
  3.9543677827161736`*^9, 3.954367869513754*^9, 3.955460382412726*^9, 
   3.9555488896136837`*^9, 3.955550190621352*^9, 3.955553092424998*^9, {
   3.956233187268852*^9, 3.956233210428273*^9}, 3.9562332473214207`*^9, 
   3.956234055037118*^9, 3.9562344313500395`*^9, 3.9615037822814336`*^9, 
   3.9955452299529867`*^9},
 CellLabel->
  "During evaluation of \
In[94]:=",ExpressionUUID->"45eda8c9-ed2c-4bb9-b59f-05345301abcb"]
}, Open  ]],

Cell[BoxData[
 TemplateBox[{
  "Series", "ztest", 
   "\"Unable to decide whether numeric quantities \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"280\\\"}], \\\" \\\", RowBox[{\
\\\"Gamma\\\", \\\"[\\\", RowBox[{\\\"-\\\", FractionBox[\\\"3\\\", \
\\\"5\\\"]}], \\\"]\\\"}], \\\" \\\", SuperscriptBox[RowBox[{\\\"Gamma\\\", \
\\\"[\\\", FractionBox[\\\"2\\\", \\\"5\\\"], \\\"]\\\"}], \\\"2\\\"], \\\" \
\\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"3\\\", \\\"5\\\"], \\\
\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"4\\\", \\\"5\\\"], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"6\\\", \\\"5\\\"], \
\\\"]\\\"}], \\\" \\\", SuperscriptBox[RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"8\\\", \\\"5\\\"], \\\"]\\\"}], \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"11\\\", \\\"5\\\"], \\\"]\\\
\"}]}], \\\"+\\\", RowBox[{\\\"531\\\", \\\" \\\", RowBox[{\\\"Gamma\\\", \
\\\"[\\\", RowBox[{\\\"-\\\", FractionBox[\\\"3\\\", \\\"5\\\"]}], \
\\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"2\\\
\", \\\"5\\\"], \\\"]\\\"}], \\\" \\\", SuperscriptBox[RowBox[{\\\"Gamma\\\", \
\\\"[\\\", FractionBox[\\\"3\\\", \\\"5\\\"], \\\"]\\\"}], \\\"3\\\"], \\\" \
\\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"6\\\", \\\"5\\\"], \\\
\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"7\\\", \\\"5\\\"], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"9\\\", \\\"5\\\"], \
\\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"11\\\", \\\"5\\\"], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"114\
\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\"Gamma\\\", \\\"[\\\", \
RowBox[{\\\"-\\\", FractionBox[\\\"2\\\", \\\"5\\\"]}], \\\"]\\\"}], \
\\\"2\\\"], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"1\\\", \\\"5\\\"], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"3\\\", \\\"5\\\"], \
\\\"]\\\"}], \\\" \\\", SuperscriptBox[RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"7\\\", \\\"5\\\"], \\\"]\\\"}], \\\"3\\\"], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"9\\\", \\\"5\\\"], \
\\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"11\\\", \\\"5\\\"], \\\"]\\\"}]}], \\\"-\\\", \
RowBox[{\\\"48\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\"Gamma\\\", \
\\\"[\\\", RowBox[{\\\"-\\\", FractionBox[\\\"2\\\", \\\"5\\\"]}], \
\\\"]\\\"}], \\\"2\\\"], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"1\\\", \\\"5\\\"], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"4\\\", \\\"5\\\"], \
\\\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"6\\\
\", \\\"5\\\"], \\\"]\\\"}], \\\" \\\", SuperscriptBox[RowBox[{\\\"Gamma\\\", \
\\\"[\\\", FractionBox[\\\"7\\\", \\\"5\\\"], \\\"]\\\"}], \\\"2\\\"], \\\" \
\\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"8\\\", \\\"5\\\"], \\\
\"]\\\"}], \\\" \\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"12\\\", \\\"5\\\"], \\\"]\\\"}]}]}], \\\",\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\",\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\",\
\\\", RowBox[{RowBox[{\\\"139944\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Gamma\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
FractionBox[\\\"3\\\", \\\"5\\\"]}], \\\"]\\\"}], \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"5\\\", \\\"\[RightSkeleton]\\\"}], \\\" \
\\\", RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"11\\\", \\\"5\\\"], \
\\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"10\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"+\\\", RowBox[{\\\"138240\\\", \\\" \\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"7\\\", \\\"\[RightSkeleton]\\\"}], \\\" \
\\\", SuperscriptBox[RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"2\\\"]}]}], \\\",\\\", \
RowBox[{FractionBox[RowBox[{\\\"6174\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Gamma\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
FractionBox[\\\"3\\\", \\\"5\\\"]}], \\\"]\\\"}], \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"2\\\", \\\"5\\\"], \
\\\"]\\\"}], \\\" \\\", SuperscriptBox[RowBox[{\\\"Gamma\\\", \\\"[\\\", \
FractionBox[\\\"3\\\", \\\"5\\\"], \\\"]\\\"}], \\\"3\\\"]}], \
RowBox[{\\\"Gamma\\\", \\\"[\\\", FractionBox[\\\"4\\\", \\\"5\\\"], \
\\\"]\\\"}]], \\\"+\\\", FractionBox[RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\
\", \\\"\[RightSkeleton]\\\"}], RowBox[{RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\" \\\", RowBox[{\\\"\[LeftSkeleton]\
\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}]}]], \\\"+\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"10\\\", \\\"\[RightSkeleton]\\\"}]}]}], \
\\\"}\\\"}]\\) are equal to zero. Assuming they are.\"", 2, 95, 19, 
   25446227381315079777, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9562340761828866`*^9, 3.9562344639856553`*^9, 
  3.961503810319254*^9, 3.9955452765835085`*^9},
 CellLabel->
  "During evaluation of \
In[94]:=",ExpressionUUID->"f4bda3dd-37fb-48e6-aaa6-75ab10a12cbb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"0.4124146224933769`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.0007086538286597135`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
  FractionBox["0.7809737293288765`", 
   SuperscriptBox["\[Epsilon]", 
    RowBox[{"6", "/", "5"}]]], "-", 
  RowBox[{"0.34906585039886584`", " ", 
   RowBox[{"Log", "[", "\[Epsilon]", "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.955460538935273*^9, 3.955549215965357*^9, 3.9555502311659803`*^9, 
   3.9555531471506186`*^9, {3.9562332075085993`*^9, 3.956233227495864*^9}, 
   3.956233309167613*^9, 3.9562342588940945`*^9, 3.9562346139219494`*^9, 
   3.9615040416224318`*^9, 3.9955452884658184`*^9},
 CellLabel->"Out[96]=",ExpressionUUID->"782417d5-6996-4c41-a8cb-c7dd371701f8"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Testing: Check that some off-diagonal entries vanish", "Subsection",
 CellChangeTimes->{{3.9955425274800158`*^9, 
  3.9955425382717032`*^9}},ExpressionUUID->"cfa6735c-df63-447c-ba39-\
bd1ade3a9e41"],

Cell[CellGroupData[{

Cell["A1221 ", "Subsubsection",
 CellChangeTimes->{{3.9554602377910013`*^9, 3.955460244321127*^9}, {
   3.95555010967932*^9, 3.955550109772188*^9}, 3.995542205149603*^9, {
   3.9955422916492243`*^9, 3.995542300649789*^9}, {3.995542542944044*^9, 
   3.9955425447836704`*^9}},ExpressionUUID->"d8ca6527-199c-404c-ba9b-\
762b6587739e"],

Cell["check that off-diagonal entry of lifting matrix vanishes", "Text",
 CellChangeTimes->{{3.9955422127274427`*^9, 
  3.99554223296819*^9}},ExpressionUUID->"52d37a21-8f77-411d-9857-\
f8cb1601505a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"CorrTable1", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "3", ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i1", "==", "1"}], ",", 
            RowBox[{"-", "2"}], ",", "0"}], "]"}], ",", "3", ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i2", "==", "1"}], ",", 
            RowBox[{"-", "2"}], ",", "0"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "2", ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i1", "==", "2"}], ",", 
            RowBox[{"-", "2"}], ",", "0"}], "]"}], ",", "2", ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i2", "==", "2"}], ",", 
            RowBox[{"-", "2"}], ",", "0"}], "]"}]}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i1", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i2", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", "1"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"CorrTable2", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", 
          RowBox[{"-", "3"}], ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i1", "==", "1"}], ",", "2", ",", "0"}], "]"}], ",", 
          RowBox[{"-", "3"}], ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i2", "==", "1"}], ",", "2", ",", "0"}], "]"}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", 
          RowBox[{"-", "2"}], ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i1", "==", "2"}], ",", "2", ",", "0"}], "]"}], ",", 
          RowBox[{"-", "2"}], ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i2", "==", "2"}], ",", "2", ",", "0"}], "]"}]}], "}"}]}],
        "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i1", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i2", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", "1"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.954364984327612*^9, 3.954364987149463*^9}, {
  3.9543650193061776`*^9, 3.9543650326345644`*^9}, {3.9543651385739713`*^9, 
  3.954365168143653*^9}, {3.954365201289609*^9, 3.9543652023156157`*^9}, {
  3.9543652810616217`*^9, 3.9543652827936177`*^9}, {3.9543653528218975`*^9, 
  3.9543655385687075`*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"28376d3b-3c08-42be-8e51-4f963246d01b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", 
       RowBox[{"-", "2"}], ",", "3", ",", 
       RowBox[{"-", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", "0"}], "}"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", 
       RowBox[{"-", "2"}], ",", "3", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", 
       RowBox[{"-", "2"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "0", ",", "3", ",", 
       RowBox[{"-", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "0", ",", "3", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", 
       RowBox[{"-", "2"}]}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.95436546424323*^9, 3.9543654996707263`*^9}, 
   3.954365538979785*^9, 3.955460286381013*^9, 3.9555480936870337`*^9, 
   3.9555501745809565`*^9, 3.9615029469283113`*^9, 3.9955452885644016`*^9},
 CellLabel->"Out[97]=",ExpressionUUID->"e813e82c-8253-4dc4-81d6-0fc4b53a03f9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", 
       RowBox[{"-", "3"}], ",", "2", ",", 
       RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", 
       RowBox[{"-", "3"}], ",", "2", ",", 
       RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", 
       RowBox[{"-", "3"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", 
       RowBox[{"-", "3"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.95436546424323*^9, 3.9543654996707263`*^9}, 
   3.954365538979785*^9, 3.955460286381013*^9, 3.9555480936870337`*^9, 
   3.9555501745809565`*^9, 3.9615029469283113`*^9, 3.9955452885753627`*^9},
 CellLabel->"Out[98]=",ExpressionUUID->"5edf5347-ebdb-4219-9606-f5078927b0ad"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CorrTable", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", "0", ",", 
            RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
          RowBox[{"CorrTable1", "[", 
           RowBox[{"[", 
            RowBox[{"i1", ",", "1"}], "]"}], "]"}], ",", 
          RowBox[{"CorrTable2", "[", 
           RowBox[{"[", 
            RowBox[{"i2", ",", "1"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", "0", ",", 
            RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"CorrTable1", "[", 
           RowBox[{"[", 
            RowBox[{"i1", ",", "2"}], "]"}], "]"}], ",", 
          RowBox[{"CorrTable2", "[", 
           RowBox[{"[", 
            RowBox[{"i2", ",", "2"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], 
         "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i1", ",", "1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i2", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", "1"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.9543655430146637`*^9, 3.9543656814599504`*^9}, {
  3.9543658795323133`*^9, 3.954365894691367*^9}, {3.9554603304441013`*^9, 
  3.955460346931327*^9}, {3.955550146387845*^9, 3.9555501521410475`*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"8d545f2a-b80a-4404-a3ed-bf26197086c9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", 
         RowBox[{"-", "2"}], ",", "3", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "2", ",", 
         RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", 
         RowBox[{"-", "2"}], ",", "3", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "2", ",", 
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", 
         RowBox[{"-", "2"}], ",", "3", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "0", ",", 
         RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", 
         RowBox[{"-", "2"}], ",", "3", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "0", ",", 
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", 
         RowBox[{"-", "2"}], ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "2", ",", 
         RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", 
         RowBox[{"-", "2"}], ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "2", ",", 
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", 
         RowBox[{"-", "2"}], ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "0", ",", 
         RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", 
         RowBox[{"-", "2"}], ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "0", ",", 
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "0", ",", "3", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "2", ",", 
         RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "0", ",", "3", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "2", ",", 
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "0", ",", "3", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "0", ",", 
         RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "0", ",", "3", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "0", ",", 
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "0", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "2", ",", 
         RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "0", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "2", ",", 
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "0", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "0", ",", 
         RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "0", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "0", ",", 
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], 
      "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.954365682241079*^9, 3.95436589527936*^9, 
  3.9554602894923286`*^9, 3.955460347896937*^9, 3.9555480980985594`*^9, 
  3.9555501789135556`*^9, 3.961502947023493*^9, 3.995545288708159*^9},
 CellLabel->"Out[99]=",ExpressionUUID->"5bed196c-9bb0-42af-854e-d569ab121e22"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sum", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "<=", "16"}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Print", "[", "i", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"CTentry", "=", 
      RowBox[{"CorrTable", "[", 
       RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"C3", "=", 
      RowBox[{
       RowBox[{"G4ptNS1Z", "[", 
        RowBox[{
         RowBox[{"CTentry", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
         RowBox[{"CTentry", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "2"}], "]"}], "]"}], ",", 
         RowBox[{"CTentry", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "3"}], "]"}], "]"}], ",", 
         RowBox[{"CTentry", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "4"}], "]"}], "]"}]}], "]"}], 
       RowBox[{
        RowBox[{"G4ptNS1Z", "[", 
         RowBox[{
          RowBox[{"CTentry", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "1"}], "]"}], "]"}], ",", 
          RowBox[{"CTentry", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "2"}], "]"}], "]"}], ",", 
          RowBox[{"CTentry", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "3"}], "]"}], "]"}], ",", 
          RowBox[{"CTentry", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "4"}], "]"}], "]"}]}], "]"}], "/", "2"}]}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"sum", "=", 
      RowBox[{"sum", "+", 
       RowBox[{"PerformIntegral", "[", 
        RowBox[{"C3", ",", "3"}], "]"}]}]}], ";"}]}], "\[IndentingNewLine]", 
   "]"}], ";"}], "\[IndentingNewLine]", "sum"}], "Input",
 CellChangeTimes->{{3.954366882912446*^9, 3.9543669566445704`*^9}, {
  3.954367402293606*^9, 3.95436751241719*^9}, {3.9543675440435524`*^9, 
  3.9543676267990484`*^9}, {3.9543677747301674`*^9, 3.9543677779569874`*^9}, {
  3.954367833408124*^9, 3.9543678682468033`*^9}, {3.955460376189746*^9, 
  3.9554603768010015`*^9}, {3.9555488796107073`*^9, 3.9555488818522787`*^9}, {
  3.955550184461107*^9, 3.9555501866367507`*^9}, {3.995543595992314*^9, 
  3.995543596946741*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"88d64dfb-eb79-4a7e-8989-38e44dd4ff82"],

Cell[CellGroupData[{

Cell[BoxData["1"], "Print",
 CellChangeTimes->{3.9543677827161736`*^9, 3.954367869513754*^9, 
  3.955460382412726*^9, 3.9555488896136837`*^9, 3.955550190621352*^9, 
  3.9615029471496296`*^9, 3.9955452887633686`*^9},
 CellLabel->
  "During evaluation of \
In[100]:=",ExpressionUUID->"45668f86-8c35-4e96-b940-1504426ef3c0"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{3.9543677827161736`*^9, 3.954367869513754*^9, 
  3.955460382412726*^9, 3.9555488896136837`*^9, 3.955550190621352*^9, 
  3.9615029471496296`*^9, 3.9955453130116873`*^9},
 CellLabel->
  "During evaluation of \
In[100]:=",ExpressionUUID->"3379ed06-2289-4795-91ca-d627bbe22d4e"],

Cell[BoxData["3"], "Print",
 CellChangeTimes->{3.9543677827161736`*^9, 3.954367869513754*^9, 
  3.955460382412726*^9, 3.9555488896136837`*^9, 3.955550190621352*^9, 
  3.9615029471496296`*^9, 3.9955453183547215`*^9},
 CellLabel->
  "During evaluation of \
In[100]:=",ExpressionUUID->"5b1404af-c57b-4ad7-a422-02a2aa88be72"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{3.9543677827161736`*^9, 3.954367869513754*^9, 
  3.955460382412726*^9, 3.9555488896136837`*^9, 3.955550190621352*^9, 
  3.9615029471496296`*^9, 3.995545325866581*^9},
 CellLabel->
  "During evaluation of \
In[100]:=",ExpressionUUID->"78120f68-0954-4b47-95bb-10c2bd2103f6"],

Cell[BoxData["5"], "Print",
 CellChangeTimes->{3.9543677827161736`*^9, 3.954367869513754*^9, 
  3.955460382412726*^9, 3.9555488896136837`*^9, 3.955550190621352*^9, 
  3.9615029471496296`*^9, 3.9955453290176525`*^9},
 CellLabel->
  "During evaluation of \
In[100]:=",ExpressionUUID->"dc4f8c0d-5b62-48a7-b103-1aa449459657"],

Cell[BoxData["6"], "Print",
 CellChangeTimes->{3.9543677827161736`*^9, 3.954367869513754*^9, 
  3.955460382412726*^9, 3.9555488896136837`*^9, 3.955550190621352*^9, 
  3.9615029471496296`*^9, 3.995545332383479*^9},
 CellLabel->
  "During evaluation of \
In[100]:=",ExpressionUUID->"1bbd911f-b661-4a0c-9fb7-2a0dfea67bd6"],

Cell[BoxData["7"], "Print",
 CellChangeTimes->{3.9543677827161736`*^9, 3.954367869513754*^9, 
  3.955460382412726*^9, 3.9555488896136837`*^9, 3.955550190621352*^9, 
  3.9615029471496296`*^9, 3.995545335728163*^9},
 CellLabel->
  "During evaluation of \
In[100]:=",ExpressionUUID->"3cc89f12-4d12-4bf6-b8df-f5025c5db9da"],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{3.9543677827161736`*^9, 3.954367869513754*^9, 
  3.955460382412726*^9, 3.9555488896136837`*^9, 3.955550190621352*^9, 
  3.9615029471496296`*^9, 3.99554533911947*^9},
 CellLabel->
  "During evaluation of \
In[100]:=",ExpressionUUID->"5292fad9-8eb8-41db-ac5e-ac56ce7735e2"],

Cell[BoxData["9"], "Print",
 CellChangeTimes->{3.9543677827161736`*^9, 3.954367869513754*^9, 
  3.955460382412726*^9, 3.9555488896136837`*^9, 3.955550190621352*^9, 
  3.9615029471496296`*^9, 3.995545342164365*^9},
 CellLabel->
  "During evaluation of \
In[100]:=",ExpressionUUID->"71f3a59f-cb2c-42d7-824b-6af42d0a452e"],

Cell[BoxData["10"], "Print",
 CellChangeTimes->{3.9543677827161736`*^9, 3.954367869513754*^9, 
  3.955460382412726*^9, 3.9555488896136837`*^9, 3.955550190621352*^9, 
  3.9615029471496296`*^9, 3.995545346560238*^9},
 CellLabel->
  "During evaluation of \
In[100]:=",ExpressionUUID->"05eb3b16-f7a7-4020-ad04-a36bd3b3d77c"],

Cell[BoxData["11"], "Print",
 CellChangeTimes->{3.9543677827161736`*^9, 3.954367869513754*^9, 
  3.955460382412726*^9, 3.9555488896136837`*^9, 3.955550190621352*^9, 
  3.9615029471496296`*^9, 3.995545349877014*^9},
 CellLabel->
  "During evaluation of \
In[100]:=",ExpressionUUID->"1866f9c4-fe1a-4015-badc-e77d456c1ea9"],

Cell[BoxData["12"], "Print",
 CellChangeTimes->{3.9543677827161736`*^9, 3.954367869513754*^9, 
  3.955460382412726*^9, 3.9555488896136837`*^9, 3.955550190621352*^9, 
  3.9615029471496296`*^9, 3.9955453529293394`*^9},
 CellLabel->
  "During evaluation of \
In[100]:=",ExpressionUUID->"c82391a7-9387-4a84-820e-890c0186f02a"],

Cell[BoxData["13"], "Print",
 CellChangeTimes->{3.9543677827161736`*^9, 3.954367869513754*^9, 
  3.955460382412726*^9, 3.9555488896136837`*^9, 3.955550190621352*^9, 
  3.9615029471496296`*^9, 3.9955453559572506`*^9},
 CellLabel->
  "During evaluation of \
In[100]:=",ExpressionUUID->"7d756586-ba89-45ea-a152-a58127d5c301"],

Cell[BoxData["14"], "Print",
 CellChangeTimes->{3.9543677827161736`*^9, 3.954367869513754*^9, 
  3.955460382412726*^9, 3.9555488896136837`*^9, 3.955550190621352*^9, 
  3.9615029471496296`*^9, 3.9955453597202435`*^9},
 CellLabel->
  "During evaluation of \
In[100]:=",ExpressionUUID->"9188c865-ac81-4b04-9fd2-bfa0bb4ea17b"],

Cell[BoxData["15"], "Print",
 CellChangeTimes->{3.9543677827161736`*^9, 3.954367869513754*^9, 
  3.955460382412726*^9, 3.9555488896136837`*^9, 3.955550190621352*^9, 
  3.9615029471496296`*^9, 3.9955453630515566`*^9},
 CellLabel->
  "During evaluation of \
In[100]:=",ExpressionUUID->"bd5bb361-6b2d-4480-b1e3-153aac4d10ea"],

Cell[BoxData["16"], "Print",
 CellChangeTimes->{3.9543677827161736`*^9, 3.954367869513754*^9, 
  3.955460382412726*^9, 3.9555488896136837`*^9, 3.955550190621352*^9, 
  3.9615029471496296`*^9, 3.995545366113841*^9},
 CellLabel->
  "During evaluation of \
In[100]:=",ExpressionUUID->"a63c642e-536c-43cd-b237-bffa0942a25a"]
}, Open  ]],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.955460538935273*^9, 3.955549215965357*^9, 
  3.9555502311659803`*^9, 3.9615029993343787`*^9, 3.9955453690272818`*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"41c13cc9-ce77-4171-9c28-e617e2213d3e"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["A2112", "Subsubsection",
 CellChangeTimes->{{3.9554602377910013`*^9, 3.955460244321127*^9}, {
  3.95555010967932*^9, 3.955550109772188*^9}, {3.9555529949534674`*^9, 
  3.955552995697638*^9}, {3.9955422936596737`*^9, 3.995542306049669*^9}, {
  3.9955425466949577`*^9, 
  3.995542548488402*^9}},ExpressionUUID->"44bc15e9-30f7-4aa8-8cab-\
82b4c4f531b4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"CorrTable1", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "3", ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i1", "==", "1"}], ",", 
            RowBox[{"-", "2"}], ",", "0"}], "]"}], ",", "3", ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i2", "==", "1"}], ",", 
            RowBox[{"-", "2"}], ",", "0"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "2", ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i1", "==", "2"}], ",", 
            RowBox[{"-", "2"}], ",", "0"}], "]"}], ",", "2", ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i2", "==", "2"}], ",", 
            RowBox[{"-", "2"}], ",", "0"}], "]"}]}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i1", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i2", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", "1"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"CorrTable2", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", 
          RowBox[{"-", "3"}], ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i1", "==", "1"}], ",", "2", ",", "0"}], "]"}], ",", 
          RowBox[{"-", "3"}], ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i2", "==", "1"}], ",", "2", ",", "0"}], "]"}]}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", 
          RowBox[{"-", "2"}], ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i1", "==", "2"}], ",", "2", ",", "0"}], "]"}], ",", 
          RowBox[{"-", "2"}], ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i2", "==", "2"}], ",", "2", ",", "0"}], "]"}]}], "}"}]}],
        "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i1", ",", "1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i2", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", "1"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.954364984327612*^9, 3.954364987149463*^9}, {
  3.9543650193061776`*^9, 3.9543650326345644`*^9}, {3.9543651385739713`*^9, 
  3.954365168143653*^9}, {3.954365201289609*^9, 3.9543652023156157`*^9}, {
  3.9543652810616217`*^9, 3.9543652827936177`*^9}, {3.9543653528218975`*^9, 
  3.9543655385687075`*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"d9919f28-957e-44ee-8dbf-3cb3d4acf1eb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", 
       RowBox[{"-", "2"}], ",", "3", ",", 
       RowBox[{"-", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", "0"}], "}"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", 
       RowBox[{"-", "2"}], ",", "3", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", 
       RowBox[{"-", "2"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "0", ",", "3", ",", 
       RowBox[{"-", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "0", ",", "3", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", 
       RowBox[{"-", "2"}]}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.95436546424323*^9, 3.9543654996707263`*^9}, 
   3.954365538979785*^9, 3.955460286381013*^9, 3.9555480936870337`*^9, 
   3.9555501745809565`*^9, 3.9555530474357777`*^9, 3.9615030047427034`*^9, 
   3.9615031159468703`*^9, 3.995545369138936*^9},
 CellLabel->
  "Out[103]=",ExpressionUUID->"6e3d44a4-e8d8-4412-b3f0-d50ac8751c5f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", 
       RowBox[{"-", "3"}], ",", "2", ",", 
       RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", 
       RowBox[{"-", "3"}], ",", "2", ",", 
       RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", 
       RowBox[{"-", "3"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", 
       RowBox[{"-", "3"}], ",", "0", ",", 
       RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"-", "2"}], ",", "2", ",", 
       RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.95436546424323*^9, 3.9543654996707263`*^9}, 
   3.954365538979785*^9, 3.955460286381013*^9, 3.9555480936870337`*^9, 
   3.9555501745809565`*^9, 3.9555530474357777`*^9, 3.9615030047427034`*^9, 
   3.9615031159468703`*^9, 3.9955453691505146`*^9},
 CellLabel->
  "Out[104]=",ExpressionUUID->"02df148e-7a7d-4fab-b63c-94fa090fdf87"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CorrTable", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"CorrTable1", "[", 
           RowBox[{"[", 
            RowBox[{"i1", ",", "1"}], "]"}], "]"}], ",", 
          RowBox[{"CorrTable2", "[", 
           RowBox[{"[", 
            RowBox[{"i2", ",", "1"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", "0", ",", 
            RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
          RowBox[{"CorrTable1", "[", 
           RowBox[{"[", 
            RowBox[{"i1", ",", "2"}], "]"}], "]"}], ",", 
          RowBox[{"CorrTable2", "[", 
           RowBox[{"[", 
            RowBox[{"i2", ",", "2"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", "0", ",", 
            RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i1", ",", "1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i2", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", "1"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.9543655430146637`*^9, 3.9543656814599504`*^9}, {
  3.9543658795323133`*^9, 3.954365894691367*^9}, {3.9554603304441013`*^9, 
  3.955460346931327*^9}, {3.955550146387845*^9, 3.9555501521410475`*^9}, {
  3.9555530525237255`*^9, 3.9555530684696054`*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"ae316e14-f473-48bf-81cd-08a4806d635a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", 
         RowBox[{"-", "2"}], ",", "3", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "2", ",", 
         RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", 
         RowBox[{"-", "2"}], ",", "3", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "2", ",", 
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", 
         RowBox[{"-", "2"}], ",", "3", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "0", ",", 
         RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", 
         RowBox[{"-", "2"}], ",", "3", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "0", ",", 
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", 
         RowBox[{"-", "2"}], ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "2", ",", 
         RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", 
         RowBox[{"-", "2"}], ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "2", ",", 
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", 
         RowBox[{"-", "2"}], ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "0", ",", 
         RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", 
         RowBox[{"-", "2"}], ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "0", ",", 
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0", ",", "2", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "0", ",", "3", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "2", ",", 
         RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "0", ",", "3", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "2", ",", 
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "0", ",", "3", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "0", ",", 
         RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "0", ",", "3", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "0", ",", 
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "0", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "2", ",", 
         RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "0", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "2", ",", 
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "0", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "0", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "0", ",", 
         RowBox[{"-", "3"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "0", ",", "3", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "3"}], ",", "0", ",", 
         RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}], ",", "2", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.954365682241079*^9, 3.95436589527936*^9, 3.9554602894923286`*^9, 
   3.955460347896937*^9, 3.9555480980985594`*^9, 3.9555501789135556`*^9, {
   3.955553069097607*^9, 3.955553085830675*^9}, 3.961503004835704*^9, 
   3.9615031160434027`*^9, 3.9955453692698617`*^9},
 CellLabel->
  "Out[105]=",ExpressionUUID->"f3133964-d614-44a2-a40b-8348a307381b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sum", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "<=", "16"}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Print", "[", "i", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"CTentry", "=", 
      RowBox[{"CorrTable", "[", 
       RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"C4", "=", 
      RowBox[{
       RowBox[{"G4ptNS1Z", "[", 
        RowBox[{
         RowBox[{"CTentry", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
         RowBox[{"CTentry", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "2"}], "]"}], "]"}], ",", 
         RowBox[{"CTentry", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "3"}], "]"}], "]"}], ",", 
         RowBox[{"CTentry", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "4"}], "]"}], "]"}]}], "]"}], 
       RowBox[{
        RowBox[{"G4ptNS1Z", "[", 
         RowBox[{
          RowBox[{"CTentry", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "1"}], "]"}], "]"}], ",", 
          RowBox[{"CTentry", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "2"}], "]"}], "]"}], ",", 
          RowBox[{"CTentry", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "3"}], "]"}], "]"}], ",", 
          RowBox[{"CTentry", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "4"}], "]"}], "]"}]}], "]"}], "/", "2"}]}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"sum", "=", 
      RowBox[{"sum", "+", 
       RowBox[{"PerformIntegral", "[", 
        RowBox[{"C4", ",", "3"}], "]"}]}]}], ";"}]}], "\[IndentingNewLine]", 
   "]"}], ";"}], "\[IndentingNewLine]", "sum"}], "Input",
 CellChangeTimes->{{3.954366882912446*^9, 3.9543669566445704`*^9}, {
  3.954367402293606*^9, 3.95436751241719*^9}, {3.9543675440435524`*^9, 
  3.9543676267990484`*^9}, {3.9543677747301674`*^9, 3.9543677779569874`*^9}, {
  3.954367833408124*^9, 3.9543678682468033`*^9}, {3.955460376189746*^9, 
  3.9554603768010015`*^9}, {3.9555488796107073`*^9, 3.9555488818522787`*^9}, {
  3.955550184461107*^9, 3.9555501866367507`*^9}, {3.9555530897334385`*^9, 
  3.9555530915437984`*^9}, {3.995543605771361*^9, 3.995543606146118*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"8471e900-02e1-4718-9deb-a0f4f02dd134"],

Cell[CellGroupData[{

Cell[BoxData["1"], "Print",
 CellChangeTimes->{3.9543677827161736`*^9, 3.954367869513754*^9, 
  3.955460382412726*^9, 3.9555488896136837`*^9, 3.955550190621352*^9, 
  3.955553092424998*^9, 3.9615030049224377`*^9, 3.9615031161276426`*^9, 
  3.9955453693172445`*^9},
 CellLabel->
  "During evaluation of \
In[106]:=",ExpressionUUID->"d25f6235-4c5c-4315-b958-1ceffec9206d"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{3.9543677827161736`*^9, 3.954367869513754*^9, 
  3.955460382412726*^9, 3.9555488896136837`*^9, 3.955550190621352*^9, 
  3.955553092424998*^9, 3.9615030049224377`*^9, 3.9615031161276426`*^9, 
  3.9955453750859404`*^9},
 CellLabel->
  "During evaluation of \
In[106]:=",ExpressionUUID->"7a0a4e8e-2751-4b1e-ae0c-6ed989ce68a2"],

Cell[BoxData["3"], "Print",
 CellChangeTimes->{3.9543677827161736`*^9, 3.954367869513754*^9, 
  3.955460382412726*^9, 3.9555488896136837`*^9, 3.955550190621352*^9, 
  3.955553092424998*^9, 3.9615030049224377`*^9, 3.9615031161276426`*^9, 
  3.9955453774488497`*^9},
 CellLabel->
  "During evaluation of \
In[106]:=",ExpressionUUID->"79240338-be61-4229-8904-0b573db73842"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{3.9543677827161736`*^9, 3.954367869513754*^9, 
  3.955460382412726*^9, 3.9555488896136837`*^9, 3.955550190621352*^9, 
  3.955553092424998*^9, 3.9615030049224377`*^9, 3.9615031161276426`*^9, 
  3.9955453799032536`*^9},
 CellLabel->
  "During evaluation of \
In[106]:=",ExpressionUUID->"171691af-d3ec-4d6b-a810-7ebbdc4ec19a"],

Cell[BoxData["5"], "Print",
 CellChangeTimes->{3.9543677827161736`*^9, 3.954367869513754*^9, 
  3.955460382412726*^9, 3.9555488896136837`*^9, 3.955550190621352*^9, 
  3.955553092424998*^9, 3.9615030049224377`*^9, 3.9615031161276426`*^9, 
  3.9955453832756844`*^9},
 CellLabel->
  "During evaluation of \
In[106]:=",ExpressionUUID->"1f2a2860-42d7-4a5f-9ca6-9fece573c8ad"],

Cell[BoxData["6"], "Print",
 CellChangeTimes->{3.9543677827161736`*^9, 3.954367869513754*^9, 
  3.955460382412726*^9, 3.9555488896136837`*^9, 3.955550190621352*^9, 
  3.955553092424998*^9, 3.9615030049224377`*^9, 3.9615031161276426`*^9, 
  3.9955453855782204`*^9},
 CellLabel->
  "During evaluation of \
In[106]:=",ExpressionUUID->"13de2fa7-6a71-4174-aad6-000d4eb54020"],

Cell[BoxData["7"], "Print",
 CellChangeTimes->{3.9543677827161736`*^9, 3.954367869513754*^9, 
  3.955460382412726*^9, 3.9555488896136837`*^9, 3.955550190621352*^9, 
  3.955553092424998*^9, 3.9615030049224377`*^9, 3.9615031161276426`*^9, 
  3.995545387797719*^9},
 CellLabel->
  "During evaluation of \
In[106]:=",ExpressionUUID->"a817e11c-c62c-4ceb-afa2-0fa9a175809a"],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{3.9543677827161736`*^9, 3.954367869513754*^9, 
  3.955460382412726*^9, 3.9555488896136837`*^9, 3.955550190621352*^9, 
  3.955553092424998*^9, 3.9615030049224377`*^9, 3.9615031161276426`*^9, 
  3.9955453901219797`*^9},
 CellLabel->
  "During evaluation of \
In[106]:=",ExpressionUUID->"1ed0522c-02d8-4ddd-9cbf-f325fd0e2f74"],

Cell[BoxData["9"], "Print",
 CellChangeTimes->{3.9543677827161736`*^9, 3.954367869513754*^9, 
  3.955460382412726*^9, 3.9555488896136837`*^9, 3.955550190621352*^9, 
  3.955553092424998*^9, 3.9615030049224377`*^9, 3.9615031161276426`*^9, 
  3.995545392597494*^9},
 CellLabel->
  "During evaluation of \
In[106]:=",ExpressionUUID->"70c9a7b6-dc90-4eb1-8e06-c56b3ad8b5fb"],

Cell[BoxData["10"], "Print",
 CellChangeTimes->{3.9543677827161736`*^9, 3.954367869513754*^9, 
  3.955460382412726*^9, 3.9555488896136837`*^9, 3.955550190621352*^9, 
  3.955553092424998*^9, 3.9615030049224377`*^9, 3.9615031161276426`*^9, 
  3.995545395095045*^9},
 CellLabel->
  "During evaluation of \
In[106]:=",ExpressionUUID->"1e418f33-ce85-4cd3-8b12-09af4e9f30bd"],

Cell[BoxData["11"], "Print",
 CellChangeTimes->{3.9543677827161736`*^9, 3.954367869513754*^9, 
  3.955460382412726*^9, 3.9555488896136837`*^9, 3.955550190621352*^9, 
  3.955553092424998*^9, 3.9615030049224377`*^9, 3.9615031161276426`*^9, 
  3.9955453976038356`*^9},
 CellLabel->
  "During evaluation of \
In[106]:=",ExpressionUUID->"c1db381d-0227-40cc-9be5-88ff4fdc083d"],

Cell[BoxData["12"], "Print",
 CellChangeTimes->{3.9543677827161736`*^9, 3.954367869513754*^9, 
  3.955460382412726*^9, 3.9555488896136837`*^9, 3.955550190621352*^9, 
  3.955553092424998*^9, 3.9615030049224377`*^9, 3.9615031161276426`*^9, 
  3.995545400011674*^9},
 CellLabel->
  "During evaluation of \
In[106]:=",ExpressionUUID->"96e215fd-ae9c-48d1-81a4-39df1d1fa1a3"],

Cell[BoxData["13"], "Print",
 CellChangeTimes->{3.9543677827161736`*^9, 3.954367869513754*^9, 
  3.955460382412726*^9, 3.9555488896136837`*^9, 3.955550190621352*^9, 
  3.955553092424998*^9, 3.9615030049224377`*^9, 3.9615031161276426`*^9, 
  3.995545402420653*^9},
 CellLabel->
  "During evaluation of \
In[106]:=",ExpressionUUID->"ddc99ab7-0054-4f94-936d-01aff8dc7123"],

Cell[BoxData["14"], "Print",
 CellChangeTimes->{3.9543677827161736`*^9, 3.954367869513754*^9, 
  3.955460382412726*^9, 3.9555488896136837`*^9, 3.955550190621352*^9, 
  3.955553092424998*^9, 3.9615030049224377`*^9, 3.9615031161276426`*^9, 
  3.9955454046733265`*^9},
 CellLabel->
  "During evaluation of \
In[106]:=",ExpressionUUID->"e87a7662-9d1e-4453-8e73-022da888f143"],

Cell[BoxData["15"], "Print",
 CellChangeTimes->{3.9543677827161736`*^9, 3.954367869513754*^9, 
  3.955460382412726*^9, 3.9555488896136837`*^9, 3.955550190621352*^9, 
  3.955553092424998*^9, 3.9615030049224377`*^9, 3.9615031161276426`*^9, 
  3.995545407006154*^9},
 CellLabel->
  "During evaluation of \
In[106]:=",ExpressionUUID->"2b46e887-d0c0-48ac-a2d4-7eb3f11b51a8"],

Cell[BoxData["16"], "Print",
 CellChangeTimes->{3.9543677827161736`*^9, 3.954367869513754*^9, 
  3.955460382412726*^9, 3.9555488896136837`*^9, 3.955550190621352*^9, 
  3.955553092424998*^9, 3.9615030049224377`*^9, 3.9615031161276426`*^9, 
  3.9955454093723516`*^9},
 CellLabel->
  "During evaluation of \
In[106]:=",ExpressionUUID->"f63ffdc7-767c-4cfe-bf03-4893733e044e"]
}, Open  ]],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.955460538935273*^9, 3.955549215965357*^9, 
  3.9555502311659803`*^9, 3.9555531471506186`*^9, 3.9615030389700837`*^9, 
  3.961503146858738*^9, 3.9955454117714877`*^9},
 CellLabel->
  "Out[108]=",ExpressionUUID->"9c966f76-81bb-4d79-b54d-d86ffafa3e2a"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{949.5, 462.75},
WindowMargins->{{Automatic, 0}, {Automatic, 0}},
FrontEndVersion->"12.3 for Microsoft Windows (64-bit) (May 11, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"18e7a6b1-4959-4907-b3c5-6c85fc33e830"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 271, 4, 67, "Section",ExpressionUUID->"3a039cdb-ca06-47cf-8537-a312d52a5d45"],
Cell[CellGroupData[{
Cell[876, 30, 161, 3, 54, "Subsection",ExpressionUUID->"12e7508b-7bda-4ba9-a8a6-a153f2795e83"],
Cell[CellGroupData[{
Cell[1062, 37, 167, 3, 45, "Subsubsection",ExpressionUUID->"e564d9bd-387d-4609-8388-d133d718bc0f"],
Cell[1232, 42, 378, 8, 28, "Input",ExpressionUUID->"a8a017bb-c226-48b7-af03-f1603b889ea9"],
Cell[1613, 52, 264, 5, 28, "Input",ExpressionUUID->"d18f2801-33cd-4b70-827b-32bb1e2aadd1"],
Cell[1880, 59, 1186, 35, 67, "Input",ExpressionUUID->"2d3c657b-8417-40af-a318-df135b829e6e"],
Cell[3069, 96, 4669, 141, 276, "Input",ExpressionUUID->"ebca5fc8-0ea4-4ff3-bdd1-a35b4b86cf64"],
Cell[7741, 239, 1038, 26, 124, "Input",ExpressionUUID->"bc1a7aca-56aa-4ede-a8df-e2abda02656d"],
Cell[8782, 267, 1436, 42, 48, "Input",ExpressionUUID->"5880cefa-4034-47cd-98c0-10a91d7578ec"],
Cell[10221, 311, 4872, 132, 143, "Input",ExpressionUUID->"9e7ad042-4a2b-4529-80df-2f5d884ddbfa"],
Cell[15096, 445, 5594, 172, 124, "Input",ExpressionUUID->"2b0954e7-664f-4d87-ba9f-a4a5acfd8012"],
Cell[20693, 619, 4735, 126, 219, "Input",ExpressionUUID->"9eba3844-44a5-46c9-ad09-5512207eba5d"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[25477, 751, 245, 4, 54, "Subsection",ExpressionUUID->"d43ee58b-e403-4567-a39f-d92c4b67621f"],
Cell[CellGroupData[{
Cell[25747, 759, 166, 3, 45, "Subsubsection",ExpressionUUID->"376991c3-1cb8-4ab9-bcca-bba9d0b7064b"],
Cell[25916, 764, 857, 24, 28, "Input",ExpressionUUID->"83d0cbbd-8be4-4c17-93c1-f0df35dba871"],
Cell[26776, 790, 3146, 95, 217, "Input",ExpressionUUID->"f3bd8b98-0b56-40f8-8e8d-3b98fa36ffe2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29959, 890, 228, 4, 45, "Subsubsection",ExpressionUUID->"62b123d8-08bd-4728-a89f-662ff05e023c"],
Cell[30190, 896, 242, 6, 35, "Text",ExpressionUUID->"6561138f-d443-4771-92a1-b84a2e79667d"],
Cell[30435, 904, 9712, 277, 428, "Input",ExpressionUUID->"bd29a143-63ac-448f-a74b-32c52d7c289c"]
}, Closed]],
Cell[CellGroupData[{
Cell[40184, 1186, 247, 4, 37, "Subsubsection",ExpressionUUID->"fcae653e-0561-4ee4-b5f5-f1304a4a9ac1"],
Cell[40434, 1192, 313, 7, 35, "Text",ExpressionUUID->"e805de14-3b72-4093-99fd-adf3fe697670"],
Cell[40750, 1201, 903, 23, 86, "Input",ExpressionUUID->"a6ac106f-7b87-4b1e-bd77-94bb5c9a0412"],
Cell[41656, 1226, 18989, 475, 1031, "Input",ExpressionUUID->"288bd2f0-4d51-40f4-8df8-701978d9b019"],
Cell[60648, 1703, 41318, 1066, 1671, "Input",ExpressionUUID->"5175443c-d285-4236-a971-c3f903cfeb4b"],
Cell[101969, 2771, 11378, 262, 428, "Input",ExpressionUUID->"c08255aa-91ef-4355-84fb-199a8ab87c40"]
}, Closed]],
Cell[CellGroupData[{
Cell[113384, 3038, 180, 3, 37, "Subsubsection",ExpressionUUID->"e17ee32a-0678-47ca-948e-a80ffbf93cf0"],
Cell[113567, 3043, 4649, 100, 200, "Input",ExpressionUUID->"41e91ace-283c-414d-badc-6f1e1c3e5640"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[118265, 3149, 180, 3, 38, "Subsection",ExpressionUUID->"5f0bf923-b601-406c-9354-226b5969028c"],
Cell[CellGroupData[{
Cell[118470, 3156, 160, 3, 45, "Subsubsection",ExpressionUUID->"4711d8c3-68ad-4509-97ef-cf71cda94bf0"],
Cell[118633, 3161, 1163, 36, 48, "Input",ExpressionUUID->"a9ab8a1b-5cfe-4890-b061-97738d823b7f"],
Cell[119799, 3199, 217, 5, 35, "Text",ExpressionUUID->"9f675aa2-b160-4ee4-a762-9d46e4978056"],
Cell[120019, 3206, 23762, 575, 1342, "Input",ExpressionUUID->"59f48886-342f-4ac3-8c0d-7689e1bc3f61"],
Cell[143784, 3783, 243, 6, 35, "Text",ExpressionUUID->"ff12c8ab-8a69-4a54-b87c-18c80be7e671"],
Cell[144030, 3791, 2156, 53, 86, "Input",ExpressionUUID->"b1e503f6-3165-49c2-94bd-7699c3e4cb27"],
Cell[146189, 3846, 1431, 35, 67, "Input",ExpressionUUID->"6e7b8a6f-4ce8-4b7a-8671-ea48b12c6b80"],
Cell[147623, 3883, 2118, 53, 124, "Input",ExpressionUUID->"6f5e251c-e6d3-4e1b-adee-65583818ab80"],
Cell[149744, 3938, 158, 3, 35, "Text",ExpressionUUID->"02812323-fdb0-4846-9ee8-97f956ae04d9"],
Cell[149905, 3943, 2776, 75, 124, "Input",ExpressionUUID->"d9b0e0ae-9262-432d-8395-4fdc254919b9"]
}, Closed]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[152742, 4025, 158, 3, 67, "Section",ExpressionUUID->"7107fdf1-1fff-432d-99ab-69ff4db84357"],
Cell[CellGroupData[{
Cell[152925, 4032, 161, 3, 54, "Subsection",ExpressionUUID->"f98c15ce-c31f-4584-b1ce-8b5fdb5fc854"],
Cell[153089, 4037, 16471, 450, 1406, "Input",ExpressionUUID->"9d69232c-ddc5-4699-8358-7c83826c9eea"],
Cell[CellGroupData[{
Cell[169585, 4491, 172, 3, 45, "Subsubsection",ExpressionUUID->"10ce006e-f5ab-441c-bed6-9ad3ba773a53"],
Cell[169760, 4496, 197, 3, 35, "Text",ExpressionUUID->"fa0fd6a3-5aab-47e0-8e58-3d94428517a2"],
Cell[169960, 4501, 6527, 185, 371, "Input",ExpressionUUID->"c469ac51-1f31-4a34-bc5e-4421d27060e0"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[176548, 4693, 162, 3, 67, "Section",ExpressionUUID->"ad005c00-35d1-4018-b562-954efba2acb7"],
Cell[176713, 4698, 382, 8, 58, "Text",ExpressionUUID->"8d6cc4ed-3e8e-4c25-a56d-29d7f1b23e50"],
Cell[CellGroupData[{
Cell[177120, 4710, 206, 4, 54, "Subsection",ExpressionUUID->"7f5b3929-154d-4d58-98cb-e74f0e7232f1"],
Cell[CellGroupData[{
Cell[177351, 4718, 2661, 72, 124, "Input",ExpressionUUID->"cab7f333-5a2b-4fed-929a-2ef21e9b1f13"],
Cell[180015, 4792, 1431, 39, 52, "Output",ExpressionUUID->"4d1cbb5a-a107-4e09-9290-92f26277704e"],
Cell[181449, 4833, 1613, 46, 52, "Output",ExpressionUUID->"e7d54112-fd02-4215-b2df-138dde5c7f89"]
}, Open  ]],
Cell[CellGroupData[{
Cell[183099, 4884, 1672, 44, 67, "Input",ExpressionUUID->"4744942d-091b-47a0-b144-0d58ad97038d"],
Cell[184774, 4930, 18834, 535, 623, "Output",ExpressionUUID->"5a318359-6b64-47cb-8cf2-01ec713e8f4c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[203645, 5470, 2418, 61, 181, "Input",ExpressionUUID->"a60f4f3d-e346-475f-b0f3-c618fa8d6773"],
Cell[206066, 5533, 344, 6, 22, "Print",ExpressionUUID->"b09145e9-3f7f-46fd-ae5f-1b1f94fb3437"],
Cell[206413, 5541, 1467, 25, 82, "Message",ExpressionUUID->"cc2b3dc8-3af6-4068-8ef8-e9eb5f8eb6ff"],
Cell[207883, 5568, 1524, 26, 82, "Message",ExpressionUUID->"b7553500-a131-4b66-9bfb-e0d097afe210"],
Cell[CellGroupData[{
Cell[209432, 5598, 344, 6, 22, "Print",ExpressionUUID->"cabb9cb2-4bba-4f89-9672-d855df583969"],
Cell[209779, 5606, 344, 6, 22, "Print",ExpressionUUID->"6f564e32-f596-408c-9a88-45a4ceeb46b8"],
Cell[210126, 5614, 344, 6, 22, "Print",ExpressionUUID->"f5f6d226-faa6-4e84-a4be-c7bdb4e55bac"],
Cell[210473, 5622, 344, 6, 22, "Print",ExpressionUUID->"188e6e5a-b634-4c9e-81a4-0fa11a42b6b6"],
Cell[210820, 5630, 342, 6, 22, "Print",ExpressionUUID->"497757ec-05ef-491b-9126-3034248bb0a5"]
}, Open  ]],
Cell[211177, 5639, 5248, 78, 180, "Message",ExpressionUUID->"7400f951-eb49-414b-94c8-e6740b7226f1"],
Cell[CellGroupData[{
Cell[216450, 5721, 344, 6, 22, "Print",ExpressionUUID->"e77a4537-dfd5-49e7-8a0a-e0edcce041a2"],
Cell[216797, 5729, 344, 6, 22, "Print",ExpressionUUID->"2ae56d12-897b-450d-a3b0-45a64987eadc"],
Cell[217144, 5737, 344, 6, 22, "Print",ExpressionUUID->"a6017331-4ac3-41da-953a-8755d605b79e"],
Cell[217491, 5745, 343, 6, 22, "Print",ExpressionUUID->"4c6e91e6-517a-4598-8a70-7d141cf403e2"],
Cell[217837, 5753, 345, 6, 22, "Print",ExpressionUUID->"1a3a81db-9312-4126-ab0d-bf01db2b1340"]
}, Open  ]],
Cell[218197, 5762, 3263, 49, 170, "Message",ExpressionUUID->"fe619e08-6151-4bec-911c-bc890ed33c25"],
Cell[221463, 5813, 451, 10, 28, "Message",ExpressionUUID->"b62772d0-d184-4f91-bebc-0570dfa4213a"],
Cell[221917, 5825, 4210, 62, 186, "Message",ExpressionUUID->"be05a3ad-a8dd-4bf9-a8a2-33468e6f7633"],
Cell[CellGroupData[{
Cell[226152, 5891, 345, 6, 22, "Print",ExpressionUUID->"91030595-2996-4fe4-ae9e-bcbedfff0b93"],
Cell[226500, 5899, 345, 6, 22, "Print",ExpressionUUID->"4d86fb1e-fa82-47b3-966b-74decafd185d"],
Cell[226848, 5907, 343, 6, 22, "Print",ExpressionUUID->"590ebbff-9cd1-4a63-9e98-731008316123"],
Cell[227194, 5915, 343, 6, 22, "Print",ExpressionUUID->"45c7c9f4-c208-462c-9f73-56426d0e2211"],
Cell[227540, 5923, 343, 6, 22, "Print",ExpressionUUID->"d831e6c7-e14c-41d1-8a7e-6f507a0a84a4"]
}, Open  ]],
Cell[227898, 5932, 2551, 39, 98, "Message",ExpressionUUID->"cdb9b443-4d4c-414d-9bab-61cc06804226"],
Cell[230452, 5973, 453, 10, 28, "Message",ExpressionUUID->"c6d73ddb-4c80-4d3c-9329-ebb6e3af129f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[230942, 5988, 227, 3, 28, "Input",ExpressionUUID->"3c68d7c9-4f92-4587-b543-64cda94519a2"],
Cell[231172, 5993, 631, 14, 50, "Output",ExpressionUUID->"9846d98e-bf02-4b68-a2a7-9a214972b774"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[231852, 6013, 204, 4, 38, "Subsection",ExpressionUUID->"1ff30499-a9e2-4793-b727-dbc40ffebb91"],
Cell[CellGroupData[{
Cell[232081, 6021, 2661, 72, 124, "Input",ExpressionUUID->"49e7c753-0218-4fcb-af87-266719f4ae20"],
Cell[234745, 6095, 1431, 39, 52, "Output",ExpressionUUID->"132cd533-0a7e-496c-8136-55006668d78d"],
Cell[236179, 6136, 1611, 46, 52, "Output",ExpressionUUID->"7410d156-35e3-40a1-a87f-79fd208a6c3a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[237827, 6187, 1723, 45, 67, "Input",ExpressionUUID->"6c34eb5f-ce84-43cb-8eae-a56c344e9540"],
Cell[239553, 6234, 18869, 534, 623, "Output",ExpressionUUID->"b8b90b8d-014c-4dd6-b61d-fb616b97d03d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[258459, 6773, 2339, 57, 181, "Input",ExpressionUUID->"848ad314-83c1-4ed6-88e7-eb6a0f8e7023"],
Cell[260801, 6832, 320, 6, 22, "Print",ExpressionUUID->"a586c24f-84f0-4d59-b79a-4995dda99bb6"],
Cell[261124, 6840, 1766, 28, 82, "Message",ExpressionUUID->"645c64c5-8be9-4e94-990f-736d1ff474a6"],
Cell[CellGroupData[{
Cell[262915, 6872, 320, 6, 22, "Print",ExpressionUUID->"5a36f0f1-3106-4f78-b8e8-44ad9aeb63fb"],
Cell[263238, 6880, 318, 6, 22, "Print",ExpressionUUID->"ac3df2b3-0455-4c19-b280-c297fefbfb6c"],
Cell[263559, 6888, 320, 6, 22, "Print",ExpressionUUID->"ca7ed7af-b00f-4749-9ef7-73849452e1a9"],
Cell[263882, 6896, 318, 6, 22, "Print",ExpressionUUID->"113062ab-f721-4cf8-be00-623d36575bd0"],
Cell[264203, 6904, 318, 6, 22, "Print",ExpressionUUID->"7887a4a8-8766-42d2-ae63-340ad01c5164"]
}, Open  ]],
Cell[264536, 6913, 3615, 54, 134, "Message",ExpressionUUID->"5024b258-7ee4-4323-89ab-d8380d72598b"],
Cell[CellGroupData[{
Cell[268176, 6971, 320, 6, 22, "Print",ExpressionUUID->"b04d2d32-7a12-48d0-85d0-06a8730385f6"],
Cell[268499, 6979, 318, 6, 22, "Print",ExpressionUUID->"bb277edc-eac4-4055-8b6a-1069927a30ae"],
Cell[268820, 6987, 318, 6, 22, "Print",ExpressionUUID->"ecd26992-4dfd-4797-8efc-8d47229aceb2"],
Cell[269141, 6995, 319, 6, 22, "Print",ExpressionUUID->"ca22cc70-d049-4563-bf5e-22dc1ea6462e"],
Cell[269463, 7003, 319, 6, 22, "Print",ExpressionUUID->"5532a510-826a-4b12-b3f0-88e1e43e95db"]
}, Open  ]],
Cell[269797, 7012, 3234, 48, 170, "Message",ExpressionUUID->"29b77bb1-1965-41b2-b215-0bc548fe4861"],
Cell[273034, 7062, 452, 10, 28, "Message",ExpressionUUID->"d058d937-7493-4305-bf8d-f863df905a3d"],
Cell[CellGroupData[{
Cell[273511, 7076, 319, 6, 22, "Print",ExpressionUUID->"387e2cbd-0d66-4815-be2d-0bd30768b388"],
Cell[273833, 7084, 321, 6, 22, "Print",ExpressionUUID->"638ac67f-2d91-49b3-839d-1125b7a14e35"],
Cell[274157, 7092, 319, 6, 22, "Print",ExpressionUUID->"24cf419d-61c7-40cb-ae00-f5cc45579705"],
Cell[274479, 7100, 319, 6, 22, "Print",ExpressionUUID->"7df6a02e-b15b-47f0-a119-bf82d0d236f4"],
Cell[274801, 7108, 319, 6, 22, "Print",ExpressionUUID->"4b9d023b-605c-472c-b9bb-f4347ffa8571"]
}, Open  ]],
Cell[275135, 7117, 483, 10, 50, "Output",ExpressionUUID->"428218a5-2106-4b36-a7d7-7963299e052d"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[275667, 7133, 302, 5, 38, "Subsection",ExpressionUUID->"35bc145e-605a-46d3-91f8-618cb01445e6"],
Cell[CellGroupData[{
Cell[275994, 7142, 2661, 72, 124, "Input",ExpressionUUID->"cadf0f91-05c7-4022-a943-e8f474120c47"],
Cell[278658, 7216, 1483, 40, 52, "Output",ExpressionUUID->"42d374ca-04e6-4dca-a1bc-336613dde521"],
Cell[280144, 7258, 1663, 47, 52, "Output",ExpressionUUID->"3d076d4d-c43e-40c8-9fbb-636becc6234e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[281844, 7310, 1875, 46, 67, "Input",ExpressionUUID->"4bbbbf0a-b40d-4739-a3d2-46539bdfb45e"],
Cell[283722, 7358, 18298, 521, 623, "Output",ExpressionUUID->"70f2e57c-dac8-4a3b-8387-e427d8307398"]
}, Open  ]],
Cell[CellGroupData[{
Cell[302057, 7884, 2542, 60, 181, "Input",ExpressionUUID->"607ce1ec-4404-4c6b-82b8-5f600bc28deb"],
Cell[CellGroupData[{
Cell[304624, 7948, 421, 8, 22, "Print",ExpressionUUID->"91371804-006c-4934-a252-2de058a2f4ad"],
Cell[305048, 7958, 421, 8, 22, "Print",ExpressionUUID->"03d5debc-a3eb-4dfd-bde5-2c6dee346f01"],
Cell[305472, 7968, 421, 8, 22, "Print",ExpressionUUID->"1ff95111-0e91-4574-ac50-0ff8aaace2ab"],
Cell[305896, 7978, 421, 8, 22, "Print",ExpressionUUID->"36bee922-08dd-44ac-b959-5a4385f928d2"],
Cell[306320, 7988, 419, 8, 22, "Print",ExpressionUUID->"94774df7-6dcb-4546-beb8-a52cb470d63f"],
Cell[306742, 7998, 421, 8, 22, "Print",ExpressionUUID->"f5968a7a-50ce-4341-bebd-06b52d61317d"],
Cell[307166, 8008, 421, 8, 22, "Print",ExpressionUUID->"b95436e8-53e7-44a1-9606-4aa278b240df"],
Cell[307590, 8018, 419, 8, 22, "Print",ExpressionUUID->"e3e9b975-9670-4eb3-aa3b-67fed7c3bef6"],
Cell[308012, 8028, 419, 8, 22, "Print",ExpressionUUID->"93fd4a64-3a4f-4114-96a5-a46475902c6f"],
Cell[308434, 8038, 420, 8, 22, "Print",ExpressionUUID->"a9725f64-51d1-4560-852b-8eaf1a6d8028"],
Cell[308857, 8048, 422, 8, 22, "Print",ExpressionUUID->"a981d406-299d-4c00-8f87-ebe869c4506a"],
Cell[309282, 8058, 420, 8, 22, "Print",ExpressionUUID->"15b2129a-70b0-4c54-86bf-1c348ad66003"],
Cell[309705, 8068, 419, 8, 22, "Print",ExpressionUUID->"5965a5a9-eeb5-47f0-a457-3ad43effa519"],
Cell[310127, 8078, 422, 8, 22, "Print",ExpressionUUID->"c7c1f5e4-36d3-415f-980d-59eefb715554"],
Cell[310552, 8088, 420, 8, 22, "Print",ExpressionUUID->"0e7aa3a3-fad3-4d0b-addb-38bf7ddd856d"],
Cell[310975, 8098, 420, 8, 22, "Print",ExpressionUUID->"b7fb002c-420c-41d3-9ff4-9f59e8db6594"]
}, Open  ]],
Cell[311410, 8109, 486, 9, 32, "Output",ExpressionUUID->"f9b9895d-90af-42ca-b511-1243a24ac152"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[311945, 8124, 399, 6, 38, "Subsection",ExpressionUUID->"7d14c526-bc0f-49a6-ab6c-1aa7d0249384"],
Cell[CellGroupData[{
Cell[312369, 8134, 2661, 72, 124, "Input",ExpressionUUID->"1f9060ca-d1a0-4784-9c22-4152a0943dd9"],
Cell[315033, 8208, 1537, 41, 52, "Output",ExpressionUUID->"bd182292-1644-4668-a02f-274ece703a71"],
Cell[316573, 8251, 1715, 48, 52, "Output",ExpressionUUID->"df389702-daba-4769-9e0b-d1a0837fabe3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[318325, 8304, 1914, 46, 67, "Input",ExpressionUUID->"33693297-16a2-4d3f-b671-76ca416e8fe0"],
Cell[320242, 8352, 18248, 505, 623, "Output",ExpressionUUID->"9cffcf55-cf16-4210-8314-50b7e13862e2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[338527, 8862, 2542, 60, 181, "Input",ExpressionUUID->"56ecc6b1-2ae0-4cdb-a380-415c44db23f0"],
Cell[CellGroupData[{
Cell[341094, 8926, 467, 9, 22, "Print",ExpressionUUID->"1baa2b88-a1e9-42d2-b7c3-14db82df862b"],
Cell[341564, 8937, 469, 9, 22, "Print",ExpressionUUID->"549bc8bd-3a7f-4b28-8763-a984dc6e986c"],
Cell[342036, 8948, 467, 9, 22, "Print",ExpressionUUID->"b41cc145-bad0-4557-8c2b-41075f020ed7"],
Cell[342506, 8959, 467, 9, 22, "Print",ExpressionUUID->"eb769371-895d-4245-a5d5-6f484e0b341f"],
Cell[342976, 8970, 469, 9, 22, "Print",ExpressionUUID->"6ad00b11-3436-4f3e-abe9-b121979aeae7"],
Cell[343448, 8981, 469, 9, 22, "Print",ExpressionUUID->"65045e51-820f-44fe-b4e3-d667db69435d"],
Cell[343920, 8992, 467, 9, 22, "Print",ExpressionUUID->"9978c5c1-970c-48b2-ab0b-67583945ef02"],
Cell[344390, 9003, 467, 9, 22, "Print",ExpressionUUID->"80678e50-154c-4cb7-ad0a-7257d67fab99"],
Cell[344860, 9014, 467, 9, 22, "Print",ExpressionUUID->"94cd88b1-706b-4001-9e79-5341a45f4705"],
Cell[345330, 9025, 468, 9, 22, "Print",ExpressionUUID->"a6caa18c-cd97-440e-90d6-90ae2fa5b869"],
Cell[345801, 9036, 468, 9, 22, "Print",ExpressionUUID->"ceed5bd7-346b-40af-9145-870e12fcd354"],
Cell[346272, 9047, 470, 9, 22, "Print",ExpressionUUID->"3b9c5efa-a320-4198-a51b-bc3ed8e64921"],
Cell[346745, 9058, 470, 9, 22, "Print",ExpressionUUID->"30ae94cc-5565-4af1-96d9-1e992211b1c4"],
Cell[347218, 9069, 470, 9, 22, "Print",ExpressionUUID->"73bbe0f9-92ad-4463-a89f-abaca40483fd"],
Cell[347691, 9080, 470, 9, 22, "Print",ExpressionUUID->"f65b933c-e679-4059-8e5f-c89e7a7b9489"],
Cell[348164, 9091, 468, 9, 22, "Print",ExpressionUUID->"51e758f0-a6aa-4490-9fb6-ac8b950f54e0"]
}, Open  ]],
Cell[348647, 9103, 534, 10, 32, "Output",ExpressionUUID->"9d9227bd-64f5-4c7b-82f1-f4993a120b4a"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[349230, 9119, 353, 6, 38, "Subsection",ExpressionUUID->"9c94edeb-35ea-42eb-9fa4-b612c4cd4a3c"],
Cell[CellGroupData[{
Cell[349608, 9129, 2661, 72, 124, "Input",ExpressionUUID->"d3284dca-2082-4a01-a781-68ce57239952"],
Cell[352272, 9203, 1505, 40, 52, "Output",ExpressionUUID->"4691457d-63af-431d-a64c-c846ac4281dc"],
Cell[353780, 9245, 1685, 47, 52, "Output",ExpressionUUID->"695c8c40-a831-4678-bc77-d4b589d7d3f5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[355502, 9297, 1926, 47, 67, "Input",ExpressionUUID->"d53b13d1-f2b8-4047-805e-db393136d515"],
Cell[357431, 9346, 18320, 521, 623, "Output",ExpressionUUID->"1ab5c4ff-f49f-4a00-a8a7-49eb9753314d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[375788, 9872, 2540, 60, 181, "Input",ExpressionUUID->"f06c6bed-a4cd-4612-84ea-27d50b9128a1"],
Cell[378331, 9934, 443, 8, 22, "Print",ExpressionUUID->"09a1ed33-4923-4542-817c-0f8657635685"],
Cell[378777, 9944, 1815, 29, 82, "Message",ExpressionUUID->"de18d743-bc61-4b1f-a43c-27f06a011db3"],
Cell[CellGroupData[{
Cell[380617, 9977, 443, 8, 22, "Print",ExpressionUUID->"3f3e9a4b-b10e-499f-b6b3-1bafed8c7fbd"],
Cell[381063, 9987, 443, 8, 22, "Print",ExpressionUUID->"743424b9-b772-4f85-a885-20c80bcea98f"],
Cell[381509, 9997, 443, 8, 22, "Print",ExpressionUUID->"913decde-73e7-4bf8-bc64-b84556c28735"],
Cell[381955, 10007, 441, 8, 22, "Print",ExpressionUUID->"cbc7275d-6027-459e-8d60-824cab77098f"],
Cell[382399, 10017, 443, 8, 22, "Print",ExpressionUUID->"e08239be-1d5d-4f3e-8340-eea0d7234e0d"]
}, Open  ]],
Cell[382857, 10028, 5219, 78, 196, "Message",ExpressionUUID->"8590b46b-ff40-436f-817c-bbd1b6eaa23f"],
Cell[CellGroupData[{
Cell[388101, 10110, 441, 8, 22, "Print",ExpressionUUID->"656a6791-8eec-465f-b4cf-9a167d589902"],
Cell[388545, 10120, 441, 8, 22, "Print",ExpressionUUID->"ba2007e8-b2cd-42ab-97cc-5b9605211063"],
Cell[388989, 10130, 443, 8, 22, "Print",ExpressionUUID->"c134e2f3-09a2-42c5-81a5-8c3c09c3a550"],
Cell[389435, 10140, 444, 8, 22, "Print",ExpressionUUID->"8cc92c10-f209-410b-b845-0ab65e34f276"],
Cell[389882, 10150, 444, 8, 22, "Print",ExpressionUUID->"18b2b41c-2fea-4856-8686-8bd0d9e9029c"]
}, Open  ]],
Cell[390341, 10161, 1815, 29, 82, "Message",ExpressionUUID->"c984c0b5-3ca4-47ca-8267-d677b1e60c97"],
Cell[392159, 10192, 501, 11, 28, "Message",ExpressionUUID->"89cd9303-64f1-47ee-924a-319fe3cdf8b4"],
Cell[CellGroupData[{
Cell[392685, 10207, 442, 8, 22, "Print",ExpressionUUID->"2929a425-df61-45ed-9da0-c44fab80fe24"],
Cell[393130, 10217, 442, 8, 22, "Print",ExpressionUUID->"c2d8eb86-a63f-44a8-b609-4227f662ce96"],
Cell[393575, 10227, 442, 8, 22, "Print",ExpressionUUID->"84024a03-7112-4b6a-ba77-8d2a2f60df24"],
Cell[394020, 10237, 441, 8, 22, "Print",ExpressionUUID->"32c6d7b6-a123-4b5e-add6-3d77fff3060a"],
Cell[394464, 10247, 442, 8, 22, "Print",ExpressionUUID->"5c4bdaff-4dae-4338-b687-712b4fe997db"]
}, Open  ]],
Cell[394921, 10258, 626, 12, 50, "Output",ExpressionUUID->"e56afdd1-ac92-480f-809c-ab18f10ee9ce"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[395596, 10276, 401, 6, 38, "Subsection",ExpressionUUID->"5824fa94-e4b7-4b98-879d-da00e6627bac"],
Cell[CellGroupData[{
Cell[396022, 10286, 2661, 72, 124, "Input",ExpressionUUID->"7365e546-877e-4147-ba80-7c16879364b1"],
Cell[398686, 10360, 1535, 41, 52, "Output",ExpressionUUID->"951254c0-bdde-4b43-8270-f64dbf2d7a4c"],
Cell[400224, 10403, 1715, 48, 52, "Output",ExpressionUUID->"e69a0715-063c-4dc9-96fb-cf1c5bba0194"]
}, Open  ]],
Cell[CellGroupData[{
Cell[401976, 10456, 1965, 47, 67, "Input",ExpressionUUID->"f013f353-d7c4-42a8-b65d-8ed753d8f827"],
Cell[403944, 10505, 18235, 506, 623, "Output",ExpressionUUID->"4fbf3692-e3bd-4412-8f8e-e4b7ebcb67f7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[422216, 11016, 2538, 60, 181, "Input",ExpressionUUID->"dd451582-db3a-46c0-be07-c2cf23e3f668"],
Cell[CellGroupData[{
Cell[424779, 11080, 471, 9, 22, "Print",ExpressionUUID->"dd0fe48b-5b04-4260-b5f7-6ba4b86a2c84"],
Cell[425253, 11091, 471, 9, 22, "Print",ExpressionUUID->"a2448022-ac1f-4d43-9cdc-e9cd7dddcaa2"],
Cell[425727, 11102, 469, 9, 22, "Print",ExpressionUUID->"b7c566c0-c4e0-4c9c-b378-27e459bae420"],
Cell[426199, 11113, 471, 9, 22, "Print",ExpressionUUID->"1979d348-8607-44f1-be74-4b82ed093861"],
Cell[426673, 11124, 471, 9, 22, "Print",ExpressionUUID->"a8aa0337-b373-4e11-8f3b-c88b4630f10e"],
Cell[427147, 11135, 471, 9, 22, "Print",ExpressionUUID->"e6404fba-90b4-4377-90f6-73de83545a5d"]
}, Open  ]],
Cell[427633, 11147, 2922, 45, 119, "Message",ExpressionUUID->"9a0604b4-cd0e-42cc-80f5-e472f608ed5d"],
Cell[CellGroupData[{
Cell[430580, 11196, 471, 9, 22, "Print",ExpressionUUID->"47b1ec10-b540-4758-9f16-7b9c4f54fa0b"],
Cell[431054, 11207, 469, 9, 22, "Print",ExpressionUUID->"618ae39b-de2d-4b4c-888e-30fbf1e8958b"],
Cell[431526, 11218, 471, 9, 22, "Print",ExpressionUUID->"f3ee41e1-39c8-45f0-99bd-ffb112dbc025"],
Cell[432000, 11229, 470, 9, 22, "Print",ExpressionUUID->"6752765e-3b0b-4efe-b509-c9bdb7653e59"],
Cell[432473, 11240, 472, 9, 22, "Print",ExpressionUUID->"0cd540ee-adcf-429a-b671-4ca7de40e264"]
}, Open  ]],
Cell[432960, 11252, 4598, 67, 209, "Message",ExpressionUUID->"df8a709b-5e00-49e9-9f75-9f7946e200c3"],
Cell[CellGroupData[{
Cell[437583, 11323, 470, 9, 22, "Print",ExpressionUUID->"bacf54cd-4153-44bc-ba1f-be6fbd11d4da"],
Cell[438056, 11334, 469, 9, 22, "Print",ExpressionUUID->"0713393b-ccdd-43cb-ae16-1c4ff067785e"],
Cell[438528, 11345, 472, 9, 22, "Print",ExpressionUUID->"2e2e24f4-301f-4cb3-83d4-4ca334911482"],
Cell[439003, 11356, 470, 9, 22, "Print",ExpressionUUID->"e321c933-dd19-4c24-98e5-2c0a02554df3"],
Cell[439476, 11367, 472, 9, 22, "Print",ExpressionUUID->"45eda8c9-ed2c-4bb9-b59f-05345301abcb"]
}, Open  ]],
Cell[439963, 11379, 5268, 78, 194, "Message",ExpressionUUID->"f4bda3dd-37fb-48e6-aaa6-75ab10a12cbb"],
Cell[445234, 11459, 755, 15, 50, "Output",ExpressionUUID->"782417d5-6996-4c41-a8cb-c7dd371701f8"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[446038, 11480, 204, 3, 38, "Subsection",ExpressionUUID->"cfa6735c-df63-447c-ba39-bd1ade3a9e41"],
Cell[CellGroupData[{
Cell[446267, 11487, 331, 5, 45, "Subsubsection",ExpressionUUID->"d8ca6527-199c-404c-ba9b-762b6587739e"],
Cell[446601, 11494, 199, 3, 35, "Text",ExpressionUUID->"52d37a21-8f77-411d-9857-f8cb1601505a"],
Cell[CellGroupData[{
Cell[446825, 11501, 2661, 72, 124, "Input",ExpressionUUID->"28376d3b-3c08-42be-8e51-4f963246d01b"],
Cell[449489, 11575, 1435, 39, 52, "Output",ExpressionUUID->"e813e82c-8253-4dc4-81d6-0fc4b53a03f9"],
Cell[450927, 11616, 1615, 46, 52, "Output",ExpressionUUID->"5edf5347-ebdb-4219-9606-f5078927b0ad"]
}, Open  ]],
Cell[CellGroupData[{
Cell[452579, 11667, 1771, 45, 67, "Input",ExpressionUUID->"8d545f2a-b80a-4404-a3ed-bf26197086c9"],
Cell[454353, 11714, 18867, 534, 623, "Output",ExpressionUUID->"5bed196c-9bb0-42af-854e-d569ab121e22"]
}, Open  ]],
Cell[CellGroupData[{
Cell[473257, 12253, 2392, 59, 181, "Input",ExpressionUUID->"88d64dfb-eb79-4a7e-8989-38e44dd4ff82"],
Cell[CellGroupData[{
Cell[475674, 12316, 321, 6, 22, "Print",ExpressionUUID->"45668f86-8c35-4e96-b940-1504426ef3c0"],
Cell[475998, 12324, 321, 6, 22, "Print",ExpressionUUID->"3379ed06-2289-4795-91ca-d627bbe22d4e"],
Cell[476322, 12332, 321, 6, 22, "Print",ExpressionUUID->"5b1404af-c57b-4ad7-a422-02a2aa88be72"],
Cell[476646, 12340, 319, 6, 22, "Print",ExpressionUUID->"78120f68-0954-4b47-95bb-10c2bd2103f6"],
Cell[476968, 12348, 321, 6, 22, "Print",ExpressionUUID->"dc4f8c0d-5b62-48a7-b103-1aa449459657"],
Cell[477292, 12356, 319, 6, 22, "Print",ExpressionUUID->"1bbd911f-b661-4a0c-9fb7-2a0dfea67bd6"],
Cell[477614, 12364, 319, 6, 22, "Print",ExpressionUUID->"3cc89f12-4d12-4bf6-b8df-f5025c5db9da"],
Cell[477936, 12372, 318, 6, 22, "Print",ExpressionUUID->"5292fad9-8eb8-41db-ac5e-ac56ce7735e2"],
Cell[478257, 12380, 319, 6, 22, "Print",ExpressionUUID->"71f3a59f-cb2c-42d7-824b-6af42d0a452e"],
Cell[478579, 12388, 320, 6, 22, "Print",ExpressionUUID->"05eb3b16-f7a7-4020-ad04-a36bd3b3d77c"],
Cell[478902, 12396, 320, 6, 22, "Print",ExpressionUUID->"1866f9c4-fe1a-4015-badc-e77d456c1ea9"],
Cell[479225, 12404, 322, 6, 22, "Print",ExpressionUUID->"c82391a7-9387-4a84-820e-890c0186f02a"],
Cell[479550, 12412, 322, 6, 22, "Print",ExpressionUUID->"7d756586-ba89-45ea-a152-a58127d5c301"],
Cell[479875, 12420, 322, 6, 22, "Print",ExpressionUUID->"9188c865-ac81-4b04-9fd2-bfa0bb4ea17b"],
Cell[480200, 12428, 322, 6, 22, "Print",ExpressionUUID->"bd5bb361-6b2d-4480-b1e3-153aac4d10ea"],
Cell[480525, 12436, 320, 6, 22, "Print",ExpressionUUID->"a63c642e-536c-43cd-b237-bffa0942a25a"]
}, Open  ]],
Cell[480860, 12445, 250, 4, 32, "Output",ExpressionUUID->"41c13cc9-ce77-4171-9c28-e617e2213d3e"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[481159, 12455, 356, 6, 37, "Subsubsection",ExpressionUUID->"44bc15e9-30f7-4aa8-8cab-82b4c4f531b4"],
Cell[CellGroupData[{
Cell[481540, 12465, 2665, 73, 124, "Input",ExpressionUUID->"d9919f28-957e-44ee-8dbf-3cb3d4acf1eb"],
Cell[484208, 12540, 1489, 41, 52, "Output",ExpressionUUID->"6e3d44a4-e8d8-4412-b3f0-d50ac8751c5f"],
Cell[485700, 12583, 1671, 48, 52, "Output",ExpressionUUID->"02df148e-7a7d-4fab-b63c-94fa090fdf87"]
}, Open  ]],
Cell[CellGroupData[{
Cell[487408, 12636, 1828, 47, 67, "Input",ExpressionUUID->"ae316e14-f473-48bf-81cd-08a4806d635a"],
Cell[489239, 12685, 18939, 538, 623, "Output",ExpressionUUID->"f3133964-d614-44a2-a40b-8348a307381b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[508215, 13228, 2442, 59, 181, "Input",ExpressionUUID->"8471e900-02e1-4718-9deb-a0f4f02dd134"],
Cell[CellGroupData[{
Cell[510682, 13291, 370, 7, 22, "Print",ExpressionUUID->"d25f6235-4c5c-4315-b958-1ceffec9206d"],
Cell[511055, 13300, 370, 7, 22, "Print",ExpressionUUID->"7a0a4e8e-2751-4b1e-ae0c-6ed989ce68a2"],
Cell[511428, 13309, 370, 7, 22, "Print",ExpressionUUID->"79240338-be61-4229-8904-0b573db73842"],
Cell[511801, 13318, 370, 7, 22, "Print",ExpressionUUID->"171691af-d3ec-4d6b-a810-7ebbdc4ec19a"],
Cell[512174, 13327, 370, 7, 22, "Print",ExpressionUUID->"1f2a2860-42d7-4a5f-9ca6-9fece573c8ad"],
Cell[512547, 13336, 370, 7, 22, "Print",ExpressionUUID->"13de2fa7-6a71-4174-aad6-000d4eb54020"],
Cell[512920, 13345, 368, 7, 22, "Print",ExpressionUUID->"a817e11c-c62c-4ceb-afa2-0fa9a175809a"],
Cell[513291, 13354, 370, 7, 22, "Print",ExpressionUUID->"1ed0522c-02d8-4ddd-9cbf-f325fd0e2f74"],
Cell[513664, 13363, 368, 7, 22, "Print",ExpressionUUID->"70c9a7b6-dc90-4eb1-8e06-c56b3ad8b5fb"],
Cell[514035, 13372, 369, 7, 22, "Print",ExpressionUUID->"1e418f33-ce85-4cd3-8b12-09af4e9f30bd"],
Cell[514407, 13381, 371, 7, 22, "Print",ExpressionUUID->"c1db381d-0227-40cc-9be5-88ff4fdc083d"],
Cell[514781, 13390, 369, 7, 22, "Print",ExpressionUUID->"96e215fd-ae9c-48d1-81a4-39df1d1fa1a3"],
Cell[515153, 13399, 369, 7, 22, "Print",ExpressionUUID->"ddc99ab7-0054-4f94-936d-01aff8dc7123"],
Cell[515525, 13408, 371, 7, 22, "Print",ExpressionUUID->"e87a7662-9d1e-4453-8e73-022da888f143"],
Cell[515899, 13417, 369, 7, 22, "Print",ExpressionUUID->"2b46e887-d0c0-48ac-a2d4-7eb3f11b51a8"],
Cell[516271, 13426, 371, 7, 22, "Print",ExpressionUUID->"f63ffdc7-767c-4cfe-bf03-4893733e044e"]
}, Open  ]],
Cell[516657, 13436, 299, 5, 32, "Output",ExpressionUUID->"9c966f76-81bb-4d79-b54d-d86ffafa3e2a"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}
]
*)


